One-loop $N$-point correlators in pure gravity

In this work we propose a simple algebraic recursion for the complete one-loop integrands of $N$-graviton correlators. This formula automatically yields the correct symmetry factors of individual diagrams, taking into account both the graviton and the ghost loop, and seamlessly controlling the related combinatorics.

==> diagram_samples_1Loop.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    296270,       8224]
NotebookOptionsPosition[    275032,       7913]
NotebookOutlinePosition[    275403,       7929]
CellTagsIndexPosition[    275360,       7926]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Kinematic", " ", "variable", " ", "and", " ", "Vertices", " ", 
   "definition"}], "*)"}]], "Input",
 CellChangeTimes->{{3.939455926818362*^9, 3.939455948171844*^9}, {
  3.939456319723646*^9, 3.9394563336382113`*^9}, {3.939459160959695*^9, 
  3.939459163840094*^9}},ExpressionUUID->"7d78fd58-c523-4181-a23f-\
b904302bc8e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SS", "[", "A_", "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"MemberQ", "[", 
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", "l"}], "]"}], ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"{", "l", "}"}]}], "]"}], "\[Equal]", 
         RowBox[{"{", "}"}]}], ",", 
        SubscriptBox["s", "l"], ",", 
        SubscriptBox["s", 
         RowBox[{"l", ",", 
          RowBox[{"{", 
           RowBox[{"Sequence", "@@", 
            RowBox[{"Sort", "[", 
             RowBox[{"Flatten", "[", 
              RowBox[{"Complement", "[", 
               RowBox[{
                RowBox[{"A", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], ",", 
                RowBox[{"{", "l", "}"}]}], "]"}], "]"}], "]"}]}], "}"}]}]]}], 
       "]"}], ",", 
      SubscriptBox["s", 
       RowBox[{"Sequence", "@@", 
        RowBox[{"Sort", "[", 
         RowBox[{"A", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}]]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "A", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.936766620097787*^9, 3.936766663230352*^9}, {
   3.936766703875064*^9, 3.936766732284882*^9}, {3.9367671249002666`*^9, 
   3.9367671249850073`*^9}, {3.936767156231018*^9, 3.9367671574201527`*^9}, {
   3.936767359806469*^9, 3.936767364260219*^9}, {3.936767400867943*^9, 
   3.936767401857288*^9}, {3.936767520715345*^9, 3.9367676381562634`*^9}, {
   3.9367677256318703`*^9, 3.936767771891254*^9}, {3.937235951011447*^9, 
   3.937235965312001*^9}, 3.9397931730779667`*^9, {3.939882160090498*^9, 
   3.9398821948552637`*^9}, 3.939882230392247*^9, {3.9398822700215197`*^9, 
   3.93988227029069*^9}, {3.939882426834827*^9, 3.9398824678904877`*^9}, {
   3.939882773898739*^9, 3.939882777223284*^9}, {3.939882816899585*^9, 
   3.939882821157897*^9}, {3.9398829739097147`*^9, 3.939883033919051*^9}, {
   3.9398831664178457`*^9, 3.939883205133664*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"e58dd66a-5427-4c7e-a497-98b3c7bfb472"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"U3", "[", 
    RowBox[{"A_", ",", "B_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     SuperscriptBox["V", 
      RowBox[{"(", "3", ")"}]], ")"}], "[", 
    RowBox[{"Sort", "[", 
     RowBox[{"{", 
      RowBox[{"A", ",", "B"}], "}"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"U4", "[", 
    RowBox[{"A_", ",", "B_", ",", "D_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     SuperscriptBox["V", 
      RowBox[{"(", "4", ")"}]], ")"}], "[", 
    RowBox[{"Sort", "[", 
     RowBox[{"{", 
      RowBox[{"A", ",", "B", ",", "D"}], "}"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"U5", "[", 
    RowBox[{"A_", ",", "B_", ",", "D_", ",", "F_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     SuperscriptBox["V", 
      RowBox[{"(", "5", ")"}]], ")"}], "[", 
    RowBox[{"Sort", "[", 
     RowBox[{"{", 
      RowBox[{"A", ",", "B", ",", "D", ",", "F"}], "}"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"U6", "[", 
    RowBox[{"A_", ",", "B_", ",", "D_", ",", "F_", ",", "G_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     SuperscriptBox["V", 
      RowBox[{"(", "6", ")"}]], ")"}], "[", 
    RowBox[{"Sort", "[", 
     RowBox[{"{", 
      RowBox[{"A", ",", "B", ",", "D", ",", "F", ",", "G"}], "}"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"U7", "[", 
    RowBox[{"A_", ",", "B_", ",", "D_", ",", "F_", ",", "G_", ",", "M_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     SuperscriptBox["V", 
      RowBox[{"(", "7", ")"}]], ")"}], "[", 
    RowBox[{"Sort", "[", 
     RowBox[{"{", 
      RowBox[{"A", ",", "B", ",", "D", ",", "F", ",", "G", ",", "M"}], "}"}], 
     "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U8", "[", 
   RowBox[{
   "A_", ",", "B_", ",", "D_", ",", "F_", ",", "G_", ",", "M_", ",", "L_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    SuperscriptBox["V", 
     RowBox[{"(", "8", ")"}]], ")"}], "[", 
   RowBox[{"Sort", "[", 
    RowBox[{"{", 
     RowBox[{
     "A", ",", "B", ",", "D", ",", "F", ",", "G", ",", "M", ",", "L"}], "}"}],
     "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9394588845617313`*^9, 3.939458965561214*^9}, {
  3.939459040306007*^9, 3.939459042554335*^9}, {3.939459073878037*^9, 
  3.9394590983770638`*^9}, {3.939459180897306*^9, 3.9394593937321157`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"61354ab2-3889-46d2-be51-49c9e8636672"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Examples", ",", " ", 
   RowBox[{
    RowBox[{"propagador", " ", 
     FractionBox["1", 
      RowBox[{
       SubscriptBox["s", 
        RowBox[{"1", ",", "2"}]], " ", 
       SuperscriptBox["l", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"l", "+", 
          SubscriptBox["k", "1"], "+", 
          SubscriptBox["k", "2"]}], ")"}], "2"]}]]}], "=", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}]]}]]}], ",", " ", 
   RowBox[{
    RowBox[{"where", " ", 
     SubscriptBox["s", "l"]}], "=", 
    RowBox[{
     RowBox[{
      SuperscriptBox["l", "2"], " ", "and", " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}]]}], "=", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"l", "+", 
        SubscriptBox["k", "1"], "+", 
        SubscriptBox["k", "2"]}], ")"}], "2"]}]}], ",", " ", 
   RowBox[{"Feynman", " ", "Vertices"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.939456407372116*^9, 3.939456414827303*^9}, {
  3.939456460278426*^9, 3.9394566533589573`*^9}, {3.939457467226571*^9, 
  3.939457553633412*^9}, {3.939458975381897*^9, 3.939458987293523*^9}, {
  3.9398798796611834`*^9, 
  3.939879891855391*^9}},ExpressionUUID->"5b3381e7-18a4-4b8f-8e4b-\
81aefd718d3c"],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"SS", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", "l", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}]}], "}"}]}], "}"}], "]"}]]], "Input",
 CellChangeTimes->{{3.939456419971661*^9, 3.9394564545321198`*^9}, {
  3.9394566603226624`*^9, 3.939456721036174*^9}, {3.939793189224802*^9, 
  3.9397931943719683`*^9}, {3.939880702178422*^9, 3.939880703542365*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"79d793de-293a-4d07-82ae-607806b8c25d"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{
   SubscriptBox["s", "l"], " ", 
   SubscriptBox["s", 
    RowBox[{"1", ",", "2"}]], " ", 
   SubscriptBox["s", 
    RowBox[{"l", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}]]}]]], "Output",
 CellChangeTimes->{{3.9397931823418407`*^9, 3.939793215548719*^9}, 
   3.939880703817563*^9, 3.93988247960886*^9, 3.9398827839351482`*^9, 
   3.93988282582708*^9, 3.939883216134095*^9, 3.939883249474804*^9, 
   3.9403048483226557`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"ccbcaccc-ea34-49a5-a297-b2ce961672de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"U3", "[", 
   RowBox[{
    RowBox[{"{", "2", "}"}], ",", 
    RowBox[{"{", "1", "}"}]}], "]"}], "==", 
  RowBox[{"U3", "[", 
   RowBox[{
    RowBox[{"{", "1", "}"}], ",", 
    RowBox[{"{", "2", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9394589969351683`*^9, 3.939459008219015*^9}, {
  3.9394590529975443`*^9, 3.939459054613657*^9}, {3.939459425254384*^9, 
  3.9394594337814913`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"2c858fed-338b-4213-a169-1c37d14d46b8"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.9394590085759583`*^9, {3.939459045346985*^9, 3.939459102820943*^9}, {
   3.939459420668482*^9, 3.9394594340339603`*^9}, 3.939793216653761*^9, 
   3.9403048502697487`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"aa9d1da4-b285-4b21-b3f3-b92a4f2e2b53"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"P3", "=", 
  RowBox[{"Permutations", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "}"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"U4", "@@", 
     RowBox[{"P3", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9394594637310658`*^9, 3.9394594990018044`*^9}, {
  3.939459585132989*^9, 3.9394595945136414`*^9}, {3.9394598051521063`*^9, 
  3.939459837348806*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"d88c6c21-3427-4193-9f72-410c507e3eec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "2", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "2", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.93945981783051*^9, 3.939459846774693*^9}, 
   3.939793217868881*^9, 3.940304854864799*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"e889d442-b20c-4748-8bda-cbb0ff694a7e"],

Cell[BoxData[
 RowBox[{"6", " ", 
  RowBox[{
   SuperscriptBox["V", "4"], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.93945981783051*^9, 3.939459846774693*^9}, 
   3.939793217868881*^9, 3.940304854866971*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"a4cc3fa3-015c-4af2-89f6-ae4ab09fc962"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"P4", "=", 
  RowBox[{"Permutations", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "}"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"U5", "@@", 
     RowBox[{"P4", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "24"}], "}"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9394594637310658`*^9, 3.9394594990018044`*^9}, {
  3.939459585132989*^9, 3.9394595945136414`*^9}, {3.9394598051521063`*^9, 
  3.9394598776027727`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"818549c5-e879-484d-b7a9-3f69bb7fb173"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "2", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "2", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "2", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "2", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "2", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "2", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.939459880327145*^9, 3.939793218819105*^9, 
  3.940304856753996*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"2c3f8829-ba0b-4909-851c-3d6a7ac204c5"],

Cell[BoxData[
 RowBox[{"24", " ", 
  RowBox[{
   SuperscriptBox["V", "5"], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{3.939459880327145*^9, 3.939793218819105*^9, 
  3.940304856756567*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"56ff6251-4593-4f77-aa82-3075f805e4ef"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Symbolic", " ", "recursion", " ", "equation", " ", 
   RowBox[{"(", "20", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.939455926818362*^9, 3.939455948171844*^9}, {
   3.939456319723646*^9, 3.9394563336382113`*^9}, {3.9394567522466803`*^9, 
   3.939456757497697*^9}, 3.93945729614244*^9, {3.939457328727912*^9, 
   3.939457331615991*^9}, {3.9394574001670113`*^9, 3.939457406553961*^9}, {
   3.9403106407204103`*^9, 3.940310664942778*^9}},
 FontSize->24,ExpressionUUID->"fda4bd35-b868-4cd6-99be-ae9efd8ea3d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Imn", "[", 
   RowBox[{"{", "a_", "}"}], "]"}], ":=", 
  SubscriptBox["h", "a"]}]], "Input",
 CellChangeTimes->{{3.936680467106138*^9, 3.9366805440648327`*^9}, {
  3.936681098529224*^9, 3.936681115199682*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"0a1e71f3-b6b9-4a64-abc0-e8dbd04bcd60"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Imn", "[", "A_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     FractionBox["1", 
      SubscriptBox["s", 
       RowBox[{"Sequence", "@@", 
        RowBox[{"Sort", "[", "A", "]"}]}]]], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["Q", "A"], "=", 
          RowBox[{"Complement", "[", 
           RowBox[{"A", ",", 
            SubscriptBox["P", "A"]}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Imn", "[", 
            SubscriptBox["P", "A"], "]"}], " ", 
           RowBox[{"Imn", "[", 
            SubscriptBox["Q", "A"], "]"}], 
           RowBox[{"U3", "[", 
            RowBox[{
             SubscriptBox["P", "A"], ",", 
             SubscriptBox["Q", "A"]}], "]"}], 
           RowBox[{"(", 
            FractionBox["1", "2"], ")"}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["P", "A"], ",", 
          RowBox[{"Subsets", "[", 
           RowBox[{"A", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "[", "A", "]"}], "-", "1"}], ")"}]}], 
             "}"}]}], "]"}]}], "}"}]}], "]"}], "//", "Expand"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     FractionBox["1", 
      SubscriptBox["s", 
       RowBox[{"Sequence", "@@", 
        RowBox[{"Sort", "[", "A", "]"}]}]]], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["R", "A"], "=", 
          RowBox[{"Complement", "[", 
           RowBox[{"A", ",", 
            SubscriptBox["M", "A"]}], "]"}]}], ";", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["Q", 
              SubscriptBox["M", "A"]], "=", 
             RowBox[{"Complement", "[", 
              RowBox[{
               SubscriptBox["M", "A"], ",", 
               SubscriptBox["S", 
                SubscriptBox["M", "A"]]}], "]"}]}], ";", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Imn", "[", 
               SubscriptBox["Q", 
                SubscriptBox["M", "A"]], "]"}], 
              RowBox[{"Imn", "[", 
               SubscriptBox["S", 
                SubscriptBox["M", "A"]], "]"}], "   ", 
              RowBox[{"Imn", "[", 
               SubscriptBox["R", "A"], "]"}], 
              RowBox[{"U4", "[", 
               RowBox[{
                SubscriptBox["Q", 
                 SubscriptBox["M", "A"]], ",", 
                SubscriptBox["S", 
                 SubscriptBox["M", "A"]], ",", 
                SubscriptBox["R", "A"]}], "]"}], 
              RowBox[{"(", 
               FractionBox["1", 
                RowBox[{"3", "!"}]], ")"}]}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["S", 
              SubscriptBox["M", "A"]], ",", 
             RowBox[{"Subsets", "[", 
              RowBox[{
               SubscriptBox["M", "A"], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Length", "[", 
                    SubscriptBox["M", "A"], "]"}], "-", "1"}], ")"}]}], 
                "}"}]}], "]"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["M", "A"], ",", 
          RowBox[{"Subsets", "[", 
           RowBox[{"A", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "[", "A", "]"}], "-", "1"}], ")"}]}], 
             "}"}]}], "]"}]}], "}"}]}], "]"}], "//", "Expand"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     FractionBox["1", 
      SubscriptBox["s", 
       RowBox[{"Sequence", "@@", 
        RowBox[{"Sort", "[", "A", "]"}]}]]], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["R", "A"], "=", 
          RowBox[{"Complement", "[", 
           RowBox[{"A", ",", 
            SubscriptBox["M", "A"]}], "]"}]}], ";", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["Q", 
              SubscriptBox["M", "A"]], "=", 
             RowBox[{"Complement", "[", 
              RowBox[{
               SubscriptBox["M", "A"], ",", 
               SubscriptBox["L", 
                SubscriptBox["M", "A"]]}], "]"}]}], ";", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["T", 
                 SubscriptBox["L", 
                  SubscriptBox["M", "A"]]], "=", 
                RowBox[{"Complement", "[", 
                 RowBox[{
                  SubscriptBox["L", 
                   SubscriptBox["M", "A"]], ",", 
                  SubscriptBox["S", 
                   SubscriptBox["L", 
                    SubscriptBox["M", "A"]]]}], "]"}]}], ";", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Imn", "[", 
                  SubscriptBox["S", 
                   SubscriptBox["L", 
                    SubscriptBox["M", "A"]]], "]"}], 
                 RowBox[{"Imn", "[", 
                  SubscriptBox["T", 
                   SubscriptBox["L", 
                    SubscriptBox["M", "A"]]], "]"}], 
                 RowBox[{"Imn", "[", 
                  SubscriptBox["Q", 
                   SubscriptBox["M", "A"]], "]"}], 
                 RowBox[{"Imn", "[", 
                  SubscriptBox["R", "A"], "]"}], 
                 RowBox[{"U5", "[", 
                  RowBox[{
                   SubscriptBox["S", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]], ",", 
                   SubscriptBox["T", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]], ",", 
                   SubscriptBox["Q", 
                    SubscriptBox["M", "A"]], ",", 
                   SubscriptBox["R", "A"]}], "]"}], 
                 RowBox[{"(", 
                  FractionBox["1", 
                   RowBox[{"4", "!"}]], ")"}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{
                SubscriptBox["S", 
                 SubscriptBox["L", 
                  SubscriptBox["M", "A"]]], ",", 
                RowBox[{"Subsets", "[", 
                 RowBox[{
                  SubscriptBox["L", 
                   SubscriptBox["M", "A"]], ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]], "]"}], "-", "1"}], ")"}]}], 
                   "}"}]}], "]"}]}], "}"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["L", 
              SubscriptBox["M", "A"]], ",", 
             RowBox[{"Subsets", "[", 
              RowBox[{
               SubscriptBox["M", "A"], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Length", "[", 
                    SubscriptBox["M", "A"], "]"}], "-", "1"}], ")"}]}], 
                "}"}]}], "]"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["M", "A"], ",", 
          RowBox[{"Subsets", "[", 
           RowBox[{"A", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "[", "A", "]"}], "-", "1"}], ")"}]}], 
             "}"}]}], "]"}]}], "}"}]}], "]"}], "//", "Expand"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     FractionBox["1", 
      SubscriptBox["s", 
       RowBox[{"Sequence", "@@", 
        RowBox[{"Sort", "[", "A", "]"}]}]]], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["R", "A"], "=", 
          RowBox[{"Complement", "[", 
           RowBox[{"A", ",", 
            SubscriptBox["M", "A"]}], "]"}]}], ";", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["Q", 
              SubscriptBox["M", "A"]], "=", 
             RowBox[{"Complement", "[", 
              RowBox[{
               SubscriptBox["M", "A"], ",", 
               SubscriptBox["L", 
                SubscriptBox["M", "A"]]}], "]"}]}], ";", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["T", 
                 SubscriptBox["L", 
                  SubscriptBox["M", "A"]]], "=", 
                RowBox[{"Complement", "[", 
                 RowBox[{
                  SubscriptBox["L", 
                   SubscriptBox["M", "A"]], ",", 
                  SubscriptBox["Y", 
                   SubscriptBox["L", 
                    SubscriptBox["M", "A"]]]}], "]"}]}], ";", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   SubscriptBox["S", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]]], "=", 
                   RowBox[{"Complement", "[", 
                    RowBox[{
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]], ",", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]]]}], "]"}]}], ";", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Imn", "[", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]]], "]"}], 
                    RowBox[{"Imn", "[", 
                    SubscriptBox["S", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]]], "]"}], 
                    RowBox[{"Imn", "[", 
                    SubscriptBox["T", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]], "]"}], 
                    RowBox[{"Imn", "[", 
                    SubscriptBox["Q", 
                    SubscriptBox["M", "A"]], "]"}], 
                    RowBox[{"Imn", "[", 
                    SubscriptBox["R", "A"], "]"}], 
                    RowBox[{"U6", "[", 
                    RowBox[{
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]]], ",", 
                    SubscriptBox["S", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]]], ",", 
                    SubscriptBox["T", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]], ",", 
                    SubscriptBox["Q", 
                    SubscriptBox["M", "A"]], ",", 
                    SubscriptBox["R", "A"]}], "]"}], 
                    RowBox[{"(", 
                    FractionBox["1", 
                    RowBox[{"5", "!"}]], ")"}]}], ")"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]]], ",", 
                   RowBox[{"Subsets", "[", 
                    RowBox[{
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]], "]"}], "-", "1"}], ")"}]}], 
                    "}"}]}], "]"}]}], "}"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{
                SubscriptBox["Y", 
                 SubscriptBox["L", 
                  SubscriptBox["M", "A"]]], ",", 
                RowBox[{"Subsets", "[", 
                 RowBox[{
                  SubscriptBox["L", 
                   SubscriptBox["M", "A"]], ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]], "]"}], "-", "1"}], ")"}]}], 
                   "}"}]}], "]"}]}], "}"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["L", 
              SubscriptBox["M", "A"]], ",", 
             RowBox[{"Subsets", "[", 
              RowBox[{
               SubscriptBox["M", "A"], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Length", "[", 
                    SubscriptBox["M", "A"], "]"}], "-", "1"}], ")"}]}], 
                "}"}]}], "]"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["M", "A"], ",", 
          RowBox[{"Subsets", "[", 
           RowBox[{"A", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "[", "A", "]"}], "-", "1"}], ")"}]}], 
             "}"}]}], "]"}]}], "}"}]}], "]"}], "//", "Expand"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     FractionBox["1", 
      SubscriptBox["s", 
       RowBox[{"Sequence", "@@", 
        RowBox[{"Sort", "[", "A", "]"}]}]]], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["R", "A"], "=", 
          RowBox[{"Complement", "[", 
           RowBox[{"A", ",", 
            SubscriptBox["M", "A"]}], "]"}]}], ";", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["Q", 
              SubscriptBox["M", "A"]], "=", 
             RowBox[{"Complement", "[", 
              RowBox[{
               SubscriptBox["M", "A"], ",", 
               SubscriptBox["L", 
                SubscriptBox["M", "A"]]}], "]"}]}], ";", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["T", 
                 SubscriptBox["L", 
                  SubscriptBox["M", "A"]]], "=", 
                RowBox[{"Complement", "[", 
                 RowBox[{
                  SubscriptBox["L", 
                   SubscriptBox["M", "A"]], ",", 
                  SubscriptBox["Y", 
                   SubscriptBox["L", 
                    SubscriptBox["M", "A"]]]}], "]"}]}], ";", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   SubscriptBox["S", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]]], "=", 
                   RowBox[{"Complement", "[", 
                    RowBox[{
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]], ",", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]]]}], "]"}]}], ";", 
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SubscriptBox["H", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]]]], "=", 
                    RowBox[{"Complement", "[", 
                    RowBox[{
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]]], ",", 
                    SubscriptBox["P", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]]]]}], "]"}]}], ";", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Imn", "[", 
                    SubscriptBox["P", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]]]], "]"}], 
                    RowBox[{"Imn", "[", 
                    SubscriptBox["H", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]]]], "]"}], 
                    RowBox[{"Imn", "[", 
                    SubscriptBox["S", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]]], "]"}], 
                    RowBox[{"Imn", "[", 
                    SubscriptBox["T", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]], "]"}], 
                    RowBox[{"Imn", "[", 
                    SubscriptBox["Q", 
                    SubscriptBox["M", "A"]], "]"}], 
                    RowBox[{"Imn", "[", 
                    SubscriptBox["R", "A"], "]"}], 
                    RowBox[{"U7", "[", 
                    RowBox[{
                    SubscriptBox["P", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]]]], ",", 
                    SubscriptBox["H", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]]]], ",", 
                    SubscriptBox["S", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]]], ",", 
                    SubscriptBox["T", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]], ",", 
                    SubscriptBox["Q", 
                    SubscriptBox["M", "A"]], ",", 
                    SubscriptBox["R", "A"]}], "]"}], 
                    RowBox[{"(", 
                    FractionBox["1", 
                    RowBox[{"6", "!"}]], ")"}]}], ")"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["P", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]]]], ",", 
                    RowBox[{"Subsets", "[", 
                    RowBox[{
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]]], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]]], "]"}], "-", "1"}], ")"}]}], 
                    "}"}]}], "]"}]}], "}"}]}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]]], ",", 
                   RowBox[{"Subsets", "[", 
                    RowBox[{
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]]], "]"}], "-", "1"}], ")"}]}], 
                    "}"}]}], "]"}]}], "}"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{
                SubscriptBox["Y", 
                 SubscriptBox["L", 
                  SubscriptBox["M", "A"]]], ",", 
                RowBox[{"Subsets", "[", 
                 RowBox[{
                  SubscriptBox["L", 
                   SubscriptBox["M", "A"]], ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "A"]], "]"}], "-", "1"}], ")"}]}], 
                   "}"}]}], "]"}]}], "}"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["L", 
              SubscriptBox["M", "A"]], ",", 
             RowBox[{"Subsets", "[", 
              RowBox[{
               SubscriptBox["M", "A"], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Length", "[", 
                    SubscriptBox["M", "A"], "]"}], "-", "1"}], ")"}]}], 
                "}"}]}], "]"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["M", "A"], ",", 
          RowBox[{"Subsets", "[", 
           RowBox[{"A", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "[", "A", "]"}], "-", "1"}], ")"}]}], 
             "}"}]}], "]"}]}], "}"}]}], "]"}], "//", "Expand"}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.913823396088018*^9, 3.913823418382319*^9}, {
   3.9138236227776003`*^9, 3.913823641664248*^9}, {3.913823977490272*^9, 
   3.913824001803961*^9}, {3.913824565982976*^9, 3.9138245679236603`*^9}, 
   3.913825811293695*^9, {3.913826805643551*^9, 3.913826840761293*^9}, {
   3.917525407471902*^9, 3.9175254083709097`*^9}, {3.917564701413765*^9, 
   3.917564704025447*^9}, {3.918235173296061*^9, 3.918235177143197*^9}, {
   3.929093163655693*^9, 3.929093189937173*^9}, 3.9291750151771317`*^9, {
   3.929175493833892*^9, 3.92917549430399*^9}, {3.92917554331616*^9, 
   3.929175543773841*^9}, {3.929484175494708*^9, 3.929484191948049*^9}, {
   3.930042089987002*^9, 3.93004209365095*^9}, {3.9300707757517347`*^9, 
   3.9300707795812397`*^9}, {3.930077520888584*^9, 3.9300775213173313`*^9}, {
   3.930385495493663*^9, 3.930385495576005*^9}, {3.9366800217148733`*^9, 
   3.936680040003454*^9}, 3.9366801098313913`*^9, {3.936680164461746*^9, 
   3.9366801882212276`*^9}, {3.936680221205566*^9, 3.9366802580254107`*^9}, {
   3.9366802987745743`*^9, 3.936680359488834*^9}, {3.93668058783081*^9, 
   3.936680593036336*^9}, {3.936680647397626*^9, 3.936680696232122*^9}, {
   3.9366807464766817`*^9, 3.9366807904490833`*^9}, {3.936680844775405*^9, 
   3.9366809377318983`*^9}, 3.936681065248968*^9, {3.936681135970895*^9, 
   3.936681141939436*^9}, {3.936681175692025*^9, 3.936681185870699*^9}, {
   3.9366816733341*^9, 3.936681709207034*^9}, {3.936681748472226*^9, 
   3.936681755142633*^9}, {3.936681794639638*^9, 3.93668179925595*^9}, {
   3.9366818483582973`*^9, 3.936681969082171*^9}, {3.936682014383114*^9, 
   3.936682042316259*^9}, {3.93668257332561*^9, 3.936682654447888*^9}, {
   3.9366827004954023`*^9, 3.936682700876555*^9}, {3.936760170739725*^9, 
   3.9367601902457447`*^9}, 3.936760264930503*^9, {3.9367603146977587`*^9, 
   3.936760475602892*^9}, {3.9367615142681513`*^9, 3.936761514665401*^9}, {
   3.936762577229664*^9, 3.936762577513653*^9}, 3.936764969106062*^9, {
   3.936765019948842*^9, 3.936765045736723*^9}, {3.937231992963312*^9, 
   3.9372320132003527`*^9}, 3.937232048318331*^9, {3.937232099753319*^9, 
   3.937232135563592*^9}, {3.937232178837838*^9, 3.93723227326517*^9}, {
   3.937232714404262*^9, 3.9372327148603077`*^9}, {3.9394587520869226`*^9, 
   3.9394587864330177`*^9}, {3.939459954379758*^9, 3.9394600059966497`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"5f4250df-3957-48db-83a5-12265db29a6d"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Examples", ",", " ", 
   RowBox[{
    RowBox[{"Symbolic", " ", "computation", " ", "Tree"}], "-", "Level"}], 
   ",", " ", 
   RowBox[{"3", "-", "point"}], ",", " ", 
   RowBox[{"4", "-", 
    RowBox[{"point", " ", "and", " ", "5"}], "-", "point"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.939456407372116*^9, 3.939456414827303*^9}, {
  3.939456460278426*^9, 3.9394566533589573`*^9}, {3.939457467226571*^9, 
  3.939457553633412*^9}, {3.9394582683698997`*^9, 3.939458297236513*^9}, {
  3.93946012221568*^9, 3.939460124983615*^9}, {3.939464101539579*^9, 
  3.939464106560358*^9}},
 FontSize->24,ExpressionUUID->"9ef61acf-71cc-4724-8cac-5b146fbde93e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M3", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"SS", "[", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], "}"}], "]"}], 
      SubscriptBox["h", "3"], 
      RowBox[{"Imn", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "]"}]}], "//", "Expand"}], "//", 
    "Simplify"}], "//", "Expand", "  ", 
   RowBox[{"(*", 
    RowBox[{"3", "-", "point"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9394576168690367`*^9, 3.9394576196250134`*^9}, {
  3.9394581926612864`*^9, 3.939458223674671*^9}, {3.9394582557371492`*^9, 
  3.939458258326564*^9}, {3.9394583047887383`*^9, 3.939458307463887*^9}, {
  3.939460129631042*^9, 3.9394601489578533`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"344fa66d-99c2-4a41-8fbd-ca5f371c163d"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["h", "1"], " ", 
  SubscriptBox["h", "2"], " ", 
  SubscriptBox["h", "3"], " ", 
  RowBox[{
   SuperscriptBox["V", "3"], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "2", "}"}]}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.939457619956368*^9, 3.939458159147956*^9, {3.939458213930244*^9, 
   3.939458223982479*^9}, 3.9394582586313972`*^9, 3.939458308686411*^9, 
   3.9394588221847982`*^9, 3.939460041331986*^9, 3.939793226602553*^9, 
   3.940304867704441*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"57642d6e-dbba-45e5-8453-c9290d12164f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M4", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"SS", "[", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3"}], "}"}], "}"}], "]"}], 
      SubscriptBox["h", "4"], 
      RowBox[{"Imn", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}]}], "//", "Expand"}], "//",
     "Simplify"}], "//", "Expand", "  ", 
   RowBox[{"(*", 
    RowBox[{"4", "-", "point"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9394576168690367`*^9, 3.9394576196250134`*^9}, {
  3.939457968269678*^9, 3.9394579741386137`*^9}, {3.939458319357978*^9, 
  3.939458332889731*^9}, {3.939460154787759*^9, 3.939460159149748*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"ebc29fdb-b0bf-4386-98bf-3aa5efe13099"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    SubscriptBox["h", "3"], " ", 
    SubscriptBox["h", "4"], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "3", "}"}]}], "}"}], "]"}]}], 
   SubscriptBox["s", 
    RowBox[{"2", ",", "3"}]]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    SubscriptBox["h", "3"], " ", 
    SubscriptBox["h", "4"], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "3", "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}]}], "}"}], "]"}]}], 
   SubscriptBox["s", 
    RowBox[{"1", ",", "3"}]]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    SubscriptBox["h", "3"], " ", 
    SubscriptBox["h", "4"], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "2", "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "}"}], "]"}]}], 
   SubscriptBox["s", 
    RowBox[{"1", ",", "2"}]]], "+", 
  RowBox[{
   SubscriptBox["h", "1"], " ", 
   SubscriptBox["h", "2"], " ", 
   SubscriptBox["h", "3"], " ", 
   SubscriptBox["h", "4"], " ", 
   RowBox[{
    SuperscriptBox["V", "4"], "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", "2", "}"}], ",", 
      RowBox[{"{", "3", "}"}]}], "}"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.939458161376635*^9, 3.939458333949766*^9, 
  3.939458824618004*^9, 3.939460044326427*^9, 3.939793227754195*^9, 
  3.940304869147794*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"3f18a1b6-d0e7-4ab3-aef7-9081f4d7fc00"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M5", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"SS", "[", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "}"}], "]"}], 
      SubscriptBox["h", "5"], 
      RowBox[{"Imn", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}]}], "//", 
     "Expand"}], "//", "Simplify"}], "//", "Expand", "  ", 
   RowBox[{"(*", 
    RowBox[{"5", "-", "point"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9394576168690367`*^9, 3.9394576196250134`*^9}, {
  3.939457968269678*^9, 3.9394579741386137`*^9}, {3.939458319357978*^9, 
  3.939458332889731*^9}, {3.939460078512336*^9, 3.939460089848569*^9}, {
  3.939460161997805*^9, 3.939460164865405*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"41a11430-9cd8-4dcb-a38b-8adb3a7aed77"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    SubscriptBox["h", "3"], " ", 
    SubscriptBox["h", "4"], " ", 
    SubscriptBox["h", "5"], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"3", ",", "4"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"2", ",", "3", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    SubscriptBox["h", "3"], " ", 
    SubscriptBox["h", "4"], " ", 
    SubscriptBox["h", "5"], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "4"}], "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"3", ",", "4"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"1", ",", "3", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    SubscriptBox["h", "3"], " ", 
    SubscriptBox["h", "4"], " ", 
    SubscriptBox["h", "5"], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "4"}], "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}]}], "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"1", ",", "4"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"1", ",", "3", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    SubscriptBox["h", "3"], " ", 
    SubscriptBox["h", "4"], " ", 
    SubscriptBox["h", "5"], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}]}], "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"2", ",", "4"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"2", ",", "3", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    SubscriptBox["h", "3"], " ", 
    SubscriptBox["h", "4"], " ", 
    SubscriptBox["h", "5"], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}]}], "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"2", ",", "4"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"1", ",", "2", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    SubscriptBox["h", "3"], " ", 
    SubscriptBox["h", "4"], " ", 
    SubscriptBox["h", "5"], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}]}], "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"1", ",", "4"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"1", ",", "2", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    SubscriptBox["h", "3"], " ", 
    SubscriptBox["h", "4"], " ", 
    SubscriptBox["h", "5"], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "2", "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"1", ",", "2"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"1", ",", "2", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    SubscriptBox["h", "3"], " ", 
    SubscriptBox["h", "4"], " ", 
    SubscriptBox["h", "5"], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "3", "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "4"}], "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}]}], "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"1", ",", "3"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"1", ",", "3", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    SubscriptBox["h", "3"], " ", 
    SubscriptBox["h", "4"], " ", 
    SubscriptBox["h", "5"], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "3", "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}]}], "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"2", ",", "3"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"2", ",", "3", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    SubscriptBox["h", "3"], " ", 
    SubscriptBox["h", "4"], " ", 
    SubscriptBox["h", "5"], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "3", "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"2", ",", "3"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"1", ",", "2", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    SubscriptBox["h", "3"], " ", 
    SubscriptBox["h", "4"], " ", 
    SubscriptBox["h", "5"], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "3", "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"1", ",", "3"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"1", ",", "2", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    SubscriptBox["h", "3"], " ", 
    SubscriptBox["h", "4"], " ", 
    SubscriptBox["h", "5"], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "2", "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"1", ",", "2"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"1", ",", "2", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    SubscriptBox["h", "3"], " ", 
    SubscriptBox["h", "4"], " ", 
    SubscriptBox["h", "5"], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "2", "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}]}], "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"1", ",", "2"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"3", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    SubscriptBox["h", "3"], " ", 
    SubscriptBox["h", "4"], " ", 
    SubscriptBox["h", "5"], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "3", "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}]}], "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"1", ",", "3"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"2", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    SubscriptBox["h", "3"], " ", 
    SubscriptBox["h", "4"], " ", 
    SubscriptBox["h", "5"], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "3", "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}]}], "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"1", ",", "4"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"2", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    SubscriptBox["h", "3"], " ", 
    SubscriptBox["h", "4"], " ", 
    SubscriptBox["h", "5"], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "4"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "3", "}"}]}], "}"}], "]"}]}], 
   SubscriptBox["s", 
    RowBox[{"1", ",", "2", ",", "3"}]]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    SubscriptBox["h", "3"], " ", 
    SubscriptBox["h", "4"], " ", 
    SubscriptBox["h", "5"], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "4"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "}"}], "]"}]}], 
   SubscriptBox["s", 
    RowBox[{"1", ",", "2", ",", "4"}]]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    SubscriptBox["h", "3"], " ", 
    SubscriptBox["h", "4"], " ", 
    SubscriptBox["h", "5"], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "4"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}]}], "}"}], "]"}]}], 
   SubscriptBox["s", 
    RowBox[{"3", ",", "4"}]]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    SubscriptBox["h", "3"], " ", 
    SubscriptBox["h", "4"], " ", 
    SubscriptBox["h", "5"], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "4"}], "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "4"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "}"}], "]"}]}], 
   SubscriptBox["s", 
    RowBox[{"1", ",", "3", ",", "4"}]]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    SubscriptBox["h", "3"], " ", 
    SubscriptBox["h", "4"], " ", 
    SubscriptBox["h", "5"], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "4"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}]}], "}"}], "]"}]}], 
   SubscriptBox["s", 
    RowBox[{"2", ",", "4"}]]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    SubscriptBox["h", "3"], " ", 
    SubscriptBox["h", "4"], " ", 
    SubscriptBox["h", "5"], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "3", "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "4"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}]}], "}"}], "]"}]}], 
   SubscriptBox["s", 
    RowBox[{"2", ",", "3"}]]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    SubscriptBox["h", "3"], " ", 
    SubscriptBox["h", "4"], " ", 
    SubscriptBox["h", "5"], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "4"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "}"}], "]"}]}], 
   SubscriptBox["s", 
    RowBox[{"2", ",", "3", ",", "4"}]]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    SubscriptBox["h", "3"], " ", 
    SubscriptBox["h", "4"], " ", 
    SubscriptBox["h", "5"], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "4"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}]}], "}"}], "]"}]}], 
   SubscriptBox["s", 
    RowBox[{"1", ",", "4"}]]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    SubscriptBox["h", "3"], " ", 
    SubscriptBox["h", "4"], " ", 
    SubscriptBox["h", "5"], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "3", "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "4"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}]}], "}"}], "]"}]}], 
   SubscriptBox["s", 
    RowBox[{"1", ",", "3"}]]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    SubscriptBox["h", "3"], " ", 
    SubscriptBox["h", "4"], " ", 
    SubscriptBox["h", "5"], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "2", "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "4"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "}"}], "]"}]}], 
   SubscriptBox["s", 
    RowBox[{"1", ",", "2"}]]], "+", 
  RowBox[{
   SubscriptBox["h", "1"], " ", 
   SubscriptBox["h", "2"], " ", 
   SubscriptBox["h", "3"], " ", 
   SubscriptBox["h", "4"], " ", 
   SubscriptBox["h", "5"], " ", 
   RowBox[{
    SuperscriptBox["V", "5"], "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", "2", "}"}], ",", 
      RowBox[{"{", "3", "}"}], ",", 
      RowBox[{"{", "4", "}"}]}], "}"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.9394600923995028`*^9, 3.93979322973368*^9, 
  3.940304871302454*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"4f3a44db-547a-4827-a4dc-a170ece4ad55"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Symbolic", " ", "recursion", " ", "equation", " ", 
   RowBox[{"(", "25", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.939455926818362*^9, 3.939455948171844*^9}, {
   3.939456319723646*^9, 3.9394563336382113`*^9}, {3.9394567522466803`*^9, 
   3.939456757497697*^9}, 3.93945729614244*^9, {3.939457328727912*^9, 
   3.939457331615991*^9}, {3.9394574001670113`*^9, 3.939457406553961*^9}, {
   3.9394603437210217`*^9, 3.9394603437998247`*^9}, {3.9403107895017967`*^9, 
   3.940310790071155*^9}},
 FontSize->24,ExpressionUUID->"3d7861ed-338a-4f15-a4bc-d23000921107"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KKmn", "[", "P_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     FractionBox["1", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"Sequence", "@@", 
          RowBox[{"Sort", "[", "P", "]"}]}], "}"}]}]]], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}], 
         RowBox[{
          RowBox[{"(", "1", ")"}], "!"}]], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Imn", "[", "P", "]"}], 
         RowBox[{"U3", "[", 
          RowBox[{
           RowBox[{"{", "l", "}"}], ",", "P"}], "]"}]}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["R", "P"], "=", 
            RowBox[{"Complement", "[", 
             RowBox[{"P", ",", 
              SubscriptBox["Q", "P"]}], "]"}]}], ";", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              FractionBox[
               RowBox[{"(", 
                RowBox[{"1", "/", "2"}], ")"}], 
               RowBox[{
                RowBox[{"(", "2", ")"}], "!"}]], ")"}], 
             RowBox[{"Imn", "[", 
              SubscriptBox["Q", "P"], "]"}], 
             RowBox[{"Imn", "[", 
              SubscriptBox["R", "P"], "]"}], 
             RowBox[{"U4", "[", 
              RowBox[{
               RowBox[{"{", "l", "}"}], ",", 
               SubscriptBox["Q", "P"], ",", 
               SubscriptBox["R", "P"]}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["Q", "P"], ",", 
            RowBox[{"Subsets", "[", 
             RowBox[{"P", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Length", "[", "P", "]"}], "-", "1"}], ")"}]}], 
               "}"}]}], "]"}]}], "}"}]}], "]"}], "//", "Expand"}], ")"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["R", "P"], "=", 
            RowBox[{"Complement", "[", 
             RowBox[{"P", ",", 
              SubscriptBox["M", "P"]}], "]"}]}], ";", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["Q", 
                SubscriptBox["M", "P"]], "=", 
               RowBox[{"Complement", "[", 
                RowBox[{
                 SubscriptBox["M", "P"], ",", 
                 SubscriptBox["S", 
                  SubscriptBox["M", "P"]]}], "]"}]}], ";", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 FractionBox[
                  RowBox[{"(", 
                   RowBox[{"1", "/", "2"}], ")"}], 
                  RowBox[{
                   RowBox[{"(", "3", ")"}], "!"}]], ")"}], 
                RowBox[{"Imn", "[", 
                 SubscriptBox["Q", 
                  SubscriptBox["M", "P"]], "]"}], 
                RowBox[{"Imn", "[", 
                 SubscriptBox["S", 
                  SubscriptBox["M", "P"]], "]"}], " ", 
                RowBox[{"Imn", "[", 
                 SubscriptBox["R", "P"], "]"}], 
                RowBox[{"U5", "[", 
                 RowBox[{
                  RowBox[{"{", "l", "}"}], ",", 
                  SubscriptBox["Q", 
                   SubscriptBox["M", "P"]], ",", 
                  SubscriptBox["S", 
                   SubscriptBox["M", "P"]], ",", 
                  SubscriptBox["R", "P"]}], "]"}]}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               SubscriptBox["S", 
                SubscriptBox["M", "P"]], ",", 
               RowBox[{"Subsets", "[", 
                RowBox[{
                 SubscriptBox["M", "P"], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    SubscriptBox["M", "P"], "]"}], "-", "1"}], ")"}]}], 
                  "}"}]}], "]"}]}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["M", "P"], ",", 
            RowBox[{"Subsets", "[", 
             RowBox[{"P", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Length", "[", "P", "]"}], "-", "1"}], ")"}]}], 
               "}"}]}], "]"}]}], "}"}]}], "]"}], "//", "Expand"}], ")"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["R", "P"], "=", 
            RowBox[{"Complement", "[", 
             RowBox[{"P", ",", 
              SubscriptBox["M", "P"]}], "]"}]}], ";", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["Q", 
                SubscriptBox["M", "P"]], "=", 
               RowBox[{"Complement", "[", 
                RowBox[{
                 SubscriptBox["M", "P"], ",", 
                 SubscriptBox["L", 
                  SubscriptBox["M", "P"]]}], "]"}]}], ";", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SubscriptBox["T", 
                   SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], "=", 
                  RowBox[{"Complement", "[", 
                   RowBox[{
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]], ",", 
                    SubscriptBox["S", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]}], "]"}]}], ";", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    FractionBox[
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}], 
                    RowBox[{
                    RowBox[{"(", "4", ")"}], "!"}]], ")"}], 
                   RowBox[{"Imn", "[", 
                    SubscriptBox["S", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], "]"}], 
                   RowBox[{"Imn", "[", 
                    SubscriptBox["T", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], "]"}], 
                   RowBox[{"Imn", "[", 
                    SubscriptBox["Q", 
                    SubscriptBox["M", "P"]], "]"}], 
                   RowBox[{"Imn", "[", 
                    SubscriptBox["R", "P"], "]"}], 
                   RowBox[{"U6", "[", 
                    RowBox[{
                    RowBox[{"{", "l", "}"}], ",", 
                    SubscriptBox["S", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], ",", 
                    SubscriptBox["T", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], ",", 
                    SubscriptBox["Q", 
                    SubscriptBox["M", "P"]], ",", 
                    SubscriptBox["R", "P"]}], "]"}]}], ")"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  SubscriptBox["S", 
                   SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], ",", 
                  RowBox[{"Subsets", "[", 
                   RowBox[{
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]], "]"}], "-", "1"}], ")"}]}], 
                    "}"}]}], "]"}]}], "}"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               SubscriptBox["L", 
                SubscriptBox["M", "P"]], ",", 
               RowBox[{"Subsets", "[", 
                RowBox[{
                 SubscriptBox["M", "P"], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    SubscriptBox["M", "P"], "]"}], "-", "1"}], ")"}]}], 
                  "}"}]}], "]"}]}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["M", "P"], ",", 
            RowBox[{"Subsets", "[", 
             RowBox[{"P", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Length", "[", "P", "]"}], "-", "1"}], ")"}]}], 
               "}"}]}], "]"}]}], "}"}]}], "]"}], "//", "Expand"}], ")"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["R", "P"], "=", 
            RowBox[{"Complement", "[", 
             RowBox[{"P", ",", 
              SubscriptBox["M", "P"]}], "]"}]}], ";", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["Q", 
                SubscriptBox["M", "P"]], "=", 
               RowBox[{"Complement", "[", 
                RowBox[{
                 SubscriptBox["M", "P"], ",", 
                 SubscriptBox["L", 
                  SubscriptBox["M", "P"]]}], "]"}]}], ";", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SubscriptBox["T", 
                   SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], "=", 
                  RowBox[{"Complement", "[", 
                   RowBox[{
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]], ",", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]}], "]"}]}], ";", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    SubscriptBox["S", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]], "=", 
                    RowBox[{"Complement", "[", 
                    RowBox[{
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], ",", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]]}], "]"}]}], ";", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    FractionBox[
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}], 
                    RowBox[{
                    RowBox[{"(", "5", ")"}], "!"}]], ")"}], 
                    RowBox[{"Imn", "[", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]], "]"}], 
                    RowBox[{"Imn", "[", 
                    SubscriptBox["S", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]], "]"}], 
                    RowBox[{"Imn", "[", 
                    SubscriptBox["T", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], "]"}], 
                    RowBox[{"Imn", "[", 
                    SubscriptBox["Q", 
                    SubscriptBox["M", "P"]], "]"}], 
                    RowBox[{"Imn", "[", 
                    SubscriptBox["R", "P"], "]"}], 
                    RowBox[{"U7", "[", 
                    RowBox[{
                    RowBox[{"{", "l", "}"}], ",", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]], ",", 
                    SubscriptBox["S", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]], ",", 
                    SubscriptBox["T", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], ",", 
                    SubscriptBox["Q", 
                    SubscriptBox["M", "P"]], ",", 
                    SubscriptBox["R", "P"]}], "]"}]}], ")"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]], ",", 
                    RowBox[{"Subsets", "[", 
                    RowBox[{
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], "]"}], "-", "1"}], ")"}]}], 
                    "}"}]}], "]"}]}], "}"}]}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  SubscriptBox["Y", 
                   SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], ",", 
                  RowBox[{"Subsets", "[", 
                   RowBox[{
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]], "]"}], "-", "1"}], ")"}]}], 
                    "}"}]}], "]"}]}], "}"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               SubscriptBox["L", 
                SubscriptBox["M", "P"]], ",", 
               RowBox[{"Subsets", "[", 
                RowBox[{
                 SubscriptBox["M", "P"], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    SubscriptBox["M", "P"], "]"}], "-", "1"}], ")"}]}], 
                  "}"}]}], "]"}]}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["M", "P"], ",", 
            RowBox[{"Subsets", "[", 
             RowBox[{"P", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Length", "[", "P", "]"}], "-", "1"}], ")"}]}], 
               "}"}]}], "]"}]}], "}"}]}], "]"}], "//", "Expand"}], ")"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["R", "P"], "=", 
            RowBox[{"Complement", "[", 
             RowBox[{"P", ",", 
              SubscriptBox["M", "P"]}], "]"}]}], ";", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["Q", 
                SubscriptBox["M", "P"]], "=", 
               RowBox[{"Complement", "[", 
                RowBox[{
                 SubscriptBox["M", "P"], ",", 
                 SubscriptBox["L", 
                  SubscriptBox["M", "P"]]}], "]"}]}], ";", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SubscriptBox["T", 
                   SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], "=", 
                  RowBox[{"Complement", "[", 
                   RowBox[{
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]], ",", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]}], "]"}]}], ";", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    SubscriptBox["S", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]], "=", 
                    RowBox[{"Complement", "[", 
                    RowBox[{
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], ",", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]]}], "]"}]}], ";", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SubscriptBox["H", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]]], "=", 
                    RowBox[{"Complement", "[", 
                    RowBox[{
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]], ",", 
                    SubscriptBox["G", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]]]}], "]"}]}], ";", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    FractionBox[
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}], 
                    RowBox[{
                    RowBox[{"(", "6", ")"}], "!"}]], ")"}], 
                    RowBox[{"Imn", "[", 
                    SubscriptBox["G", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]]], "]"}], 
                    RowBox[{"Imn", "[", 
                    SubscriptBox["H", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]]], "]"}], 
                    RowBox[{"Imn", "[", 
                    SubscriptBox["S", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]], "]"}], 
                    RowBox[{"Imn", "[", 
                    SubscriptBox["T", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], "]"}], 
                    RowBox[{"Imn", "[", 
                    SubscriptBox["Q", 
                    SubscriptBox["M", "P"]], "]"}], 
                    RowBox[{"Imn", "[", 
                    SubscriptBox["R", "P"], "]"}], 
                    RowBox[{"U8", "[", 
                    RowBox[{
                    RowBox[{"{", "l", "}"}], ",", 
                    SubscriptBox["G", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]]], ",", 
                    SubscriptBox["H", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]]], ",", 
                    SubscriptBox["S", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]], ",", 
                    SubscriptBox["T", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], ",", 
                    SubscriptBox["Q", 
                    SubscriptBox["M", "P"]], ",", 
                    SubscriptBox["R", "P"]}], "]"}]}], ")"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["G", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]]], ",", 
                    RowBox[{"Subsets", "[", 
                    RowBox[{
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]], "]"}], "-", "1"}], ")"}]}], 
                    "}"}]}], "]"}]}], "}"}]}], "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]], ",", 
                    RowBox[{"Subsets", "[", 
                    RowBox[{
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], "]"}], "-", "1"}], ")"}]}], 
                    "}"}]}], "]"}]}], "}"}]}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  SubscriptBox["Y", 
                   SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], ",", 
                  RowBox[{"Subsets", "[", 
                   RowBox[{
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]], "]"}], "-", "1"}], ")"}]}], 
                    "}"}]}], "]"}]}], "}"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               SubscriptBox["L", 
                SubscriptBox["M", "P"]], ",", 
               RowBox[{"Subsets", "[", 
                RowBox[{
                 SubscriptBox["M", "P"], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    SubscriptBox["M", "P"], "]"}], "-", "1"}], ")"}]}], 
                  "}"}]}], "]"}]}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["M", "P"], ",", 
            RowBox[{"Subsets", "[", 
             RowBox[{"P", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Length", "[", "P", "]"}], "-", "1"}], ")"}]}], 
               "}"}]}], "]"}]}], "}"}]}], "]"}], "//", "Expand"}], ")"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["R", "P"], "=", 
            RowBox[{"Complement", "[", 
             RowBox[{"P", ",", 
              SubscriptBox["Q", "P"]}], "]"}]}], ";", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", 
                RowBox[{
                 RowBox[{"(", "1", ")"}], "!"}]], 
               RowBox[{"(", 
                FractionBox[
                 RowBox[{"Length", "[", 
                  SubscriptBox["Q", "P"], "]"}], 
                 RowBox[{"Length", "[", "P", "]"}]], ")"}]}], ")"}], 
             RowBox[{"KKmn", "[", 
              SubscriptBox["Q", "P"], "]"}], 
             RowBox[{"Imn", "[", 
              SubscriptBox["R", "P"], "]"}], 
             RowBox[{"U3", "[", 
              RowBox[{
               RowBox[{"Join", "[", 
                RowBox[{
                 RowBox[{"{", "l", "}"}], ",", 
                 SubscriptBox["Q", "P"]}], "]"}], ",", 
               SubscriptBox["R", "P"]}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["Q", "P"], ",", 
            RowBox[{"Subsets", "[", 
             RowBox[{"P", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Length", "[", "P", "]"}], "-", "1"}], ")"}]}], 
               "}"}]}], "]"}]}], "}"}]}], "]"}], "//", "Expand"}], ")"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["R", "P"], "=", 
            RowBox[{"Complement", "[", 
             RowBox[{"P", ",", 
              SubscriptBox["M", "P"]}], "]"}]}], ";", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["Q", 
                SubscriptBox["M", "P"]], "=", 
               RowBox[{"Complement", "[", 
                RowBox[{
                 SubscriptBox["M", "P"], ",", 
                 SubscriptBox["S", 
                  SubscriptBox["M", "P"]]}], "]"}]}], ";", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{
                    RowBox[{"(", "2", ")"}], "!"}]], 
                  RowBox[{"(", 
                   FractionBox[
                    RowBox[{"Length", "[", 
                    SubscriptBox["Q", 
                    SubscriptBox["M", "P"]], "]"}], 
                    RowBox[{"Length", "[", "P", "]"}]], ")"}]}], ")"}], 
                RowBox[{"KKmn", "[", 
                 SubscriptBox["Q", 
                  SubscriptBox["M", "P"]], "]"}], 
                RowBox[{"Imn", "[", 
                 SubscriptBox["S", 
                  SubscriptBox["M", "P"]], "]"}], " ", 
                RowBox[{"Imn", "[", 
                 SubscriptBox["R", "P"], "]"}], 
                RowBox[{"U4", "[", 
                 RowBox[{
                  RowBox[{"Join", "[", 
                   RowBox[{
                    RowBox[{"{", "l", "}"}], ",", 
                    SubscriptBox["Q", 
                    SubscriptBox["M", "P"]]}], "]"}], ",", 
                  SubscriptBox["S", 
                   SubscriptBox["M", "P"]], ",", 
                  SubscriptBox["R", "P"]}], "]"}]}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               SubscriptBox["S", 
                SubscriptBox["M", "P"]], ",", 
               RowBox[{"Subsets", "[", 
                RowBox[{
                 SubscriptBox["M", "P"], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    SubscriptBox["M", "P"], "]"}], "-", "1"}], ")"}]}], 
                  "}"}]}], "]"}]}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["M", "P"], ",", 
            RowBox[{"Subsets", "[", 
             RowBox[{"P", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Length", "[", "P", "]"}], "-", "1"}], ")"}]}], 
               "}"}]}], "]"}]}], "}"}]}], "]"}], "//", "Expand"}], ")"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["R", "P"], "=", 
            RowBox[{"Complement", "[", 
             RowBox[{"P", ",", 
              SubscriptBox["M", "P"]}], "]"}]}], ";", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["Q", 
                SubscriptBox["M", "P"]], "=", 
               RowBox[{"Complement", "[", 
                RowBox[{
                 SubscriptBox["M", "P"], ",", 
                 SubscriptBox["L", 
                  SubscriptBox["M", "P"]]}], "]"}]}], ";", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SubscriptBox["T", 
                   SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], "=", 
                  RowBox[{"Complement", "[", 
                   RowBox[{
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]], ",", 
                    SubscriptBox["S", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]}], "]"}]}], ";", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"(", "3", ")"}], "!"}]], 
                    RowBox[{"(", 
                    FractionBox[
                    RowBox[{"Length", "[", 
                    SubscriptBox["S", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], "]"}], 
                    RowBox[{"Length", "[", "P", "]"}]], ")"}]}], ")"}], 
                   RowBox[{"KKmn", "[", 
                    SubscriptBox["S", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], "]"}], 
                   RowBox[{"Imn", "[", 
                    SubscriptBox["T", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], "]"}], 
                   RowBox[{"Imn", "[", 
                    SubscriptBox["Q", 
                    SubscriptBox["M", "P"]], "]"}], 
                   RowBox[{"Imn", "[", 
                    SubscriptBox["R", "P"], "]"}], 
                   RowBox[{"U5", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"{", "l", "}"}], ",", 
                    SubscriptBox["S", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]}], "]"}], ",", 
                    SubscriptBox["T", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], ",", 
                    SubscriptBox["Q", 
                    SubscriptBox["M", "P"]], ",", 
                    SubscriptBox["R", "P"]}], "]"}]}], ")"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  SubscriptBox["S", 
                   SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], ",", 
                  RowBox[{"Subsets", "[", 
                   RowBox[{
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]], "]"}], "-", "1"}], ")"}]}], 
                    "}"}]}], "]"}]}], "}"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               SubscriptBox["L", 
                SubscriptBox["M", "P"]], ",", 
               RowBox[{"Subsets", "[", 
                RowBox[{
                 SubscriptBox["M", "P"], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    SubscriptBox["M", "P"], "]"}], "-", "1"}], ")"}]}], 
                  "}"}]}], "]"}]}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["M", "P"], ",", 
            RowBox[{"Subsets", "[", 
             RowBox[{"P", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Length", "[", "P", "]"}], "-", "1"}], ")"}]}], 
               "}"}]}], "]"}]}], "}"}]}], "]"}], "//", "Expand"}], ")"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["R", "P"], "=", 
            RowBox[{"Complement", "[", 
             RowBox[{"P", ",", 
              SubscriptBox["M", "P"]}], "]"}]}], ";", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["Q", 
                SubscriptBox["M", "P"]], "=", 
               RowBox[{"Complement", "[", 
                RowBox[{
                 SubscriptBox["M", "P"], ",", 
                 SubscriptBox["L", 
                  SubscriptBox["M", "P"]]}], "]"}]}], ";", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SubscriptBox["T", 
                   SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], "=", 
                  RowBox[{"Complement", "[", 
                   RowBox[{
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]], ",", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]}], "]"}]}], ";", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    SubscriptBox["S", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]], "=", 
                    RowBox[{"Complement", "[", 
                    RowBox[{
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], ",", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]]}], "]"}]}], ";", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"(", "4", ")"}], "!"}]], 
                    RowBox[{"(", 
                    FractionBox[
                    RowBox[{"Length", "[", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]], "]"}], 
                    RowBox[{"Length", "[", "P", "]"}]], ")"}]}], ")"}], 
                    RowBox[{"KKmn", "[", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]], "]"}], 
                    RowBox[{"Imn", "[", 
                    SubscriptBox["S", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]], "]"}], 
                    RowBox[{"Imn", "[", 
                    SubscriptBox["T", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], "]"}], 
                    RowBox[{"Imn", "[", 
                    SubscriptBox["Q", 
                    SubscriptBox["M", "P"]], "]"}], 
                    RowBox[{"Imn", "[", 
                    SubscriptBox["R", "P"], "]"}], 
                    RowBox[{"U6", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"{", "l", "}"}], ",", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]]}], "]"}], ",", 
                    SubscriptBox["S", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]], ",", 
                    SubscriptBox["T", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], ",", 
                    SubscriptBox["Q", 
                    SubscriptBox["M", "P"]], ",", 
                    SubscriptBox["R", "P"]}], "]"}]}], ")"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]], ",", 
                    RowBox[{"Subsets", "[", 
                    RowBox[{
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], "]"}], "-", "1"}], ")"}]}], 
                    "}"}]}], "]"}]}], "}"}]}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  SubscriptBox["Y", 
                   SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], ",", 
                  RowBox[{"Subsets", "[", 
                   RowBox[{
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]], "]"}], "-", "1"}], ")"}]}], 
                    "}"}]}], "]"}]}], "}"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               SubscriptBox["L", 
                SubscriptBox["M", "P"]], ",", 
               RowBox[{"Subsets", "[", 
                RowBox[{
                 SubscriptBox["M", "P"], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    SubscriptBox["M", "P"], "]"}], "-", "1"}], ")"}]}], 
                  "}"}]}], "]"}]}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["M", "P"], ",", 
            RowBox[{"Subsets", "[", 
             RowBox[{"P", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Length", "[", "P", "]"}], "-", "1"}], ")"}]}], 
               "}"}]}], "]"}]}], "}"}]}], "]"}], "//", "Expand"}], ")"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["R", "P"], "=", 
            RowBox[{"Complement", "[", 
             RowBox[{"P", ",", 
              SubscriptBox["M", "P"]}], "]"}]}], ";", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["Q", 
                SubscriptBox["M", "P"]], "=", 
               RowBox[{"Complement", "[", 
                RowBox[{
                 SubscriptBox["M", "P"], ",", 
                 SubscriptBox["L", 
                  SubscriptBox["M", "P"]]}], "]"}]}], ";", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SubscriptBox["T", 
                   SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], "=", 
                  RowBox[{"Complement", "[", 
                   RowBox[{
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]], ",", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]}], "]"}]}], ";", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    SubscriptBox["S", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]], "=", 
                    RowBox[{"Complement", "[", 
                    RowBox[{
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], ",", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]]}], "]"}]}], ";", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SubscriptBox["H", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]]], "=", 
                    RowBox[{"Complement", "[", 
                    RowBox[{
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]], ",", 
                    SubscriptBox["G", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]]]}], "]"}]}], ";", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"(", "5", ")"}], "!"}]], 
                    RowBox[{"(", 
                    FractionBox[
                    RowBox[{"Length", "[", 
                    SubscriptBox["G", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]]], "]"}], 
                    RowBox[{"Length", "[", "P", "]"}]], ")"}]}], ")"}], 
                    RowBox[{"KKmn", "[", 
                    SubscriptBox["G", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]]], "]"}], 
                    RowBox[{"Imn", "[", 
                    SubscriptBox["H", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]]], "]"}], 
                    RowBox[{"Imn", "[", 
                    SubscriptBox["S", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]], "]"}], 
                    RowBox[{"Imn", "[", 
                    SubscriptBox["T", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], "]"}], 
                    RowBox[{"Imn", "[", 
                    SubscriptBox["Q", 
                    SubscriptBox["M", "P"]], "]"}], 
                    RowBox[{"Imn", "[", 
                    SubscriptBox["R", "P"], "]"}], 
                    RowBox[{"U7", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"{", "l", "}"}], ",", 
                    SubscriptBox["G", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]]]}], "]"}], ",", 
                    SubscriptBox["H", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]]], ",", 
                    SubscriptBox["S", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]], ",", 
                    SubscriptBox["T", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], ",", 
                    SubscriptBox["Q", 
                    SubscriptBox["M", "P"]], ",", 
                    SubscriptBox["R", "P"]}], "]"}]}], ")"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["G", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]]], ",", 
                    RowBox[{"Subsets", "[", 
                    RowBox[{
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]], "]"}], "-", "1"}], ")"}]}], 
                    "}"}]}], "]"}]}], "}"}]}], "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["X", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]]], ",", 
                    RowBox[{"Subsets", "[", 
                    RowBox[{
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    SubscriptBox["Y", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], "]"}], "-", "1"}], ")"}]}], 
                    "}"}]}], "]"}]}], "}"}]}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  SubscriptBox["Y", 
                   SubscriptBox["L", 
                    SubscriptBox["M", "P"]]], ",", 
                  RowBox[{"Subsets", "[", 
                   RowBox[{
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    SubscriptBox["L", 
                    SubscriptBox["M", "P"]], "]"}], "-", "1"}], ")"}]}], 
                    "}"}]}], "]"}]}], "}"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               SubscriptBox["L", 
                SubscriptBox["M", "P"]], ",", 
               RowBox[{"Subsets", "[", 
                RowBox[{
                 SubscriptBox["M", "P"], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    SubscriptBox["M", "P"], "]"}], "-", "1"}], ")"}]}], 
                  "}"}]}], "]"}]}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["M", "P"], ",", 
            RowBox[{"Subsets", "[", 
             RowBox[{"P", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Length", "[", "P", "]"}], "-", "1"}], ")"}]}], 
               "}"}]}], "]"}]}], "}"}]}], "]"}], "//", "Expand"}], ")"}]}], 
     ")"}]}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.918131068076764*^9, 3.9181310707216663`*^9}, {
   3.918131108620282*^9, 3.918131142502594*^9}, {3.918131183626184*^9, 
   3.918131241495783*^9}, {3.9181312865517673`*^9, 3.918131344149822*^9}, {
   3.9181313806003*^9, 3.918131387122368*^9}, {3.918131435083294*^9, 
   3.918131440029078*^9}, {3.918131584837165*^9, 3.91813174347803*^9}, {
   3.918131908060008*^9, 3.918131920319068*^9}, {3.918131999523211*^9, 
   3.9181321955493517`*^9}, {3.9181322308463182`*^9, 3.918132320729529*^9}, {
   3.918132359934404*^9, 3.918132435445664*^9}, {3.918132475286892*^9, 
   3.918132603354226*^9}, {3.918233252253942*^9, 3.918233702773551*^9}, {
   3.918233750537086*^9, 3.918234305787737*^9}, {3.918234336917623*^9, 
   3.918234401491967*^9}, {3.91823457458344*^9, 3.918234578929687*^9}, {
   3.918234670682506*^9, 3.918234671417795*^9}, {3.918234815282531*^9, 
   3.918234827232489*^9}, {3.918234866625092*^9, 3.918234911317277*^9}, {
   3.918234966123807*^9, 3.918235064804715*^9}, {3.919766760901539*^9, 
   3.919766772230673*^9}, {3.919766820623065*^9, 3.919766845802964*^9}, {
   3.919767004619461*^9, 3.919767015870158*^9}, {3.921253917170204*^9, 
   3.921253946638051*^9}, 3.9212645438668213`*^9, 3.921276218075101*^9, {
   3.921662300646467*^9, 3.9216623879307337`*^9}, 3.929096551553857*^9, {
   3.929097342491109*^9, 3.929097504048061*^9}, {3.929110676618222*^9, 
   3.929110928182042*^9}, {3.929110995490726*^9, 3.9291109967845078`*^9}, {
   3.929111680339608*^9, 3.929111883000518*^9}, {3.9291119281991377`*^9, 
   3.9291120013093357`*^9}, 3.929112126127355*^9, {3.929112440187491*^9, 
   3.929112462806679*^9}, {3.9291124989824677`*^9, 3.929112514915989*^9}, {
   3.929112561571755*^9, 3.929112623995885*^9}, {3.929112713880167*^9, 
   3.9291128580554533`*^9}, {3.9291178063788567`*^9, 3.929117806728982*^9}, {
   3.9291178738173018`*^9, 3.929117881844452*^9}, {3.929118011605833*^9, 
   3.929118012235777*^9}, {3.929118053106978*^9, 3.929118068588533*^9}, {
   3.929118127296343*^9, 3.929118226871172*^9}, 3.929118307876946*^9, {
   3.9291183452650127`*^9, 3.929118472444569*^9}, {3.9291185209451923`*^9, 
   3.929118545958364*^9}, 3.929118665417719*^9, {3.929172316376664*^9, 
   3.92917236846415*^9}, {3.929172405210478*^9, 3.929172524894146*^9}, {
   3.929172555538649*^9, 3.929172945184173*^9}, {3.9291729779291773`*^9, 
   3.929173172161479*^9}, {3.929173223000094*^9, 3.92917325203085*^9}, 
   3.929173770638237*^9, {3.929174148286561*^9, 3.9291741762989063`*^9}, {
   3.9291743260889*^9, 3.929174356400872*^9}, {3.929174969883737*^9, 
   3.9291749828107853`*^9}, {3.929176055648038*^9, 3.929176080457203*^9}, {
   3.929176187276326*^9, 3.929176233445281*^9}, {3.929481337809742*^9, 
   3.92948150379478*^9}, {3.929481730460866*^9, 3.9294817325927057`*^9}, {
   3.929481778375369*^9, 3.929481894811213*^9}, {3.92948211105905*^9, 
   3.929482259336117*^9}, 3.929482309089076*^9, {3.929482500242695*^9, 
   3.929482572880144*^9}, {3.92948261084028*^9, 3.9294826641168737`*^9}, {
   3.929482694540928*^9, 3.929483103312633*^9}, {3.929483155101997*^9, 
   3.929483165811007*^9}, {3.929483264101284*^9, 3.929483376415392*^9}, {
   3.930042111199628*^9, 3.930042114622424*^9}, {3.930076213941506*^9, 
   3.930076214545446*^9}, {3.930076567699332*^9, 3.930076568300994*^9}, {
   3.930076600785582*^9, 3.930076637544599*^9}, {3.93007686167101*^9, 
   3.930077292380785*^9}, {3.9300773250620117`*^9, 3.93007745395083*^9}, 
   3.930077496477215*^9, {3.930077531063168*^9, 3.93007754072008*^9}, {
   3.930385503134013*^9, 3.930385510136506*^9}, {3.936685315488679*^9, 
   3.936685349049822*^9}, {3.936685431655983*^9, 3.9366854495855207`*^9}, {
   3.936685481014207*^9, 3.9366855650755987`*^9}, {3.936685884619383*^9, 
   3.9366859180032177`*^9}, {3.936685952329359*^9, 3.936686038844789*^9}, {
   3.936686069035634*^9, 3.9366864053556767`*^9}, {3.936686500287293*^9, 
   3.936686516471135*^9}, {3.936686550393065*^9, 3.936686552358568*^9}, {
   3.9366865978457117`*^9, 3.9366865997174473`*^9}, {3.9366869957869377`*^9, 
   3.936687053319767*^9}, {3.936688524274131*^9, 3.936688576441206*^9}, {
   3.936689417511517*^9, 3.9366894211341743`*^9}, {3.93668951096494*^9, 
   3.936689656612005*^9}, {3.936690356769466*^9, 3.9366905417843122`*^9}, {
   3.936695034784759*^9, 3.936695056102384*^9}, {3.936695496890477*^9, 
   3.93669556013722*^9}, {3.9366960562847347`*^9, 3.936696070570269*^9}, {
   3.936699071040873*^9, 3.9366991113056583`*^9}, {3.9367160610280733`*^9, 
   3.936716079506853*^9}, {3.936716281843725*^9, 3.9367162942300673`*^9}, {
   3.9367166575033817`*^9, 3.9367168211497517`*^9}, {3.93671686909494*^9, 
   3.936716931717873*^9}, 3.9367169757282476`*^9, {3.936717010454071*^9, 
   3.936717085511136*^9}, {3.936762656927082*^9, 3.936762756925455*^9}, {
   3.936763439723177*^9, 3.936763473120779*^9}, {3.936763577192115*^9, 
   3.9367637474735203`*^9}, {3.936763902125695*^9, 3.936763972707069*^9}, 
   3.9367643538811903`*^9, 3.936764495845612*^9, {3.93676510306774*^9, 
   3.9367651365413*^9}, {3.937233145614233*^9, 3.9372331568898983`*^9}, {
   3.9372331874283533`*^9, 3.93723319572226*^9}, {3.937233236001081*^9, 
   3.9372334449731483`*^9}, {3.937233475177184*^9, 3.9372335529577436`*^9}, {
   3.937233616879187*^9, 3.93723364920954*^9}, 3.9372336890156527`*^9, {
   3.937233726743938*^9, 3.937233733685438*^9}, {3.937233790388701*^9, 
   3.937233889318878*^9}, {3.937233991782485*^9, 3.937234006501959*^9}, {
   3.9372340507770243`*^9, 3.937234062701631*^9}, {3.939460562665221*^9, 
   3.939460574103681*^9}, {3.939461586714385*^9, 3.939461587048938*^9}, {
   3.939461633748057*^9, 3.9394616853746223`*^9}, {3.9394617295097446`*^9, 
   3.9394617555202923`*^9}, {3.939462427911088*^9, 3.939462615073723*^9}, {
   3.939793118350816*^9, 3.9397931407484837`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"5a65d3b2-310d-46e6-882e-f1dff3fdd644"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Function", " ", "to", " ", "extract", " ", "the", " ", "overall", " ", 
   "coefficient", " ", "for", " ", "any", " ", "Feynman", " ", "Diagram", " ",
    "with", " ", "any", " ", "number", " ", "of", " ", "points"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.936882657813552*^9, 3.9368826740749693`*^9}, {
  3.936882763705304*^9, 3.936882765816862*^9}, {3.9394641649122343`*^9, 
  3.939464165104683*^9}, {3.9397877268095503`*^9, 3.939787733166255*^9}, {
  3.9398797215816383`*^9, 
  3.9398798168108187`*^9}},ExpressionUUID->"98cada53-1ced-48a6-9873-\
3032079f6da3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AmpPole", "[", 
   RowBox[{"A_", ",", "B_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"CoefficientList", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"KKmn", "[", "A", "]"}], 
              RowBox[{"SS", "[", "B", "]"}]}], "//", "Expand"}], ")"}], "/.", 
           
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["s", 
              RowBox[{"l", ",", 
               RowBox[{"{", 
                RowBox[{"Sequence", "@@", "A"}], "}"}]}]], "\[Rule]", 
             SubscriptBox["s", "l"]}], "}"}]}], ")"}], "/.", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"SS", "[", 
             RowBox[{"{", 
              RowBox[{"B", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "}"}], "]"}], "\[Rule]", "0"}],
            ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "B", "]"}]}], "}"}]}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SubscriptBox["h", "a_"], "\[RuleDelayed]", "1"}], ",", 
          RowBox[{
           RowBox[{
            SuperscriptBox["V", "3"], "[", 
            RowBox[{"{", 
             RowBox[{"a_", ",", "b_"}], "}"}], "]"}], "\[RuleDelayed]", "1"}],
           ",", 
          RowBox[{
           RowBox[{
            SuperscriptBox["V", "4"], "[", 
            RowBox[{"{", 
             RowBox[{"a_", ",", "b_", ",", "c_"}], "}"}], "]"}], 
           "\[RuleDelayed]", "1"}], ",", 
          RowBox[{
           RowBox[{
            SuperscriptBox["V", "5"], "[", 
            RowBox[{"{", 
             RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "]"}], 
           "\[RuleDelayed]", "1"}], ",", 
          RowBox[{
           RowBox[{
            SuperscriptBox["V", "6"], "[", 
            RowBox[{"{", 
             RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "f_"}], 
             "}"}], "]"}], "\[RuleDelayed]", "1"}], ",", 
          RowBox[{
           RowBox[{
            SuperscriptBox["V", "7"], "[", 
            RowBox[{"{", 
             RowBox[{
             "a_", ",", "b_", ",", "c_", ",", "d_", ",", "f_", ",", "g_"}], 
             "}"}], "]"}], "\[RuleDelayed]", "1"}], ",", 
          RowBox[{
           RowBox[{
            SuperscriptBox["V", "8"], "[", 
            RowBox[{"{", 
             RowBox[{
             "a_", ",", "b_", ",", "c_", ",", "d_", ",", "f_", ",", "g_", ",",
               "p_"}], "}"}], "]"}], "\[RuleDelayed]", "1"}]}], "}"}]}], 
       ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"a_", ",", "b_"}]], "\[RuleDelayed]", "x"}], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"a_", ",", "b_", ",", "p_"}]], "\[RuleDelayed]", "x"}], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"a_", ",", "b_", ",", "p_", ",", "q_"}]], "\[RuleDelayed]", 
         "x"}]}], "}"}]}], ",", 
     SuperscriptBox[
      RowBox[{"(", "x", ")"}], 
      RowBox[{"-", "1"}]]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.939788463364812*^9, 3.939788496887825*^9}, {
   3.939788550335087*^9, 3.939788550560898*^9}, {3.9397886922662992`*^9, 
   3.939788734043021*^9}, {3.939788807769239*^9, 3.939788871789752*^9}, {
   3.939788959678582*^9, 3.939788971601142*^9}, {3.939789032980597*^9, 
   3.9397890644368753`*^9}, {3.939789121047401*^9, 3.939789140352989*^9}, {
   3.939789199077133*^9, 3.93978928235747*^9}, {3.939789348009713*^9, 
   3.939789349436214*^9}, {3.939789464025597*^9, 3.939789557082506*^9}, {
   3.9397903502273808`*^9, 3.939790386853166*^9}, 3.939791479350881*^9, {
   3.939791513321383*^9, 3.939791516354402*^9}, {3.9397915681829367`*^9, 
   3.9397915684518538`*^9}, {3.939791708465324*^9, 3.939791708557295*^9}, {
   3.939791815889686*^9, 3.939791941450882*^9}, {3.939793417035529*^9, 
   3.9397934650829906`*^9}, {3.9397935011206627`*^9, 3.939793505044835*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"8e8db8d8-961c-450e-908c-e7dfb441d430"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"EXAMPLES", " ", "1"}], "-", "Loop"}], "*)"}]], "Input",
 CellChangeTimes->{{3.93946319211018*^9, 3.939463200081682*^9}, {
  3.939463265477207*^9, 
  3.939463267792728*^9}},ExpressionUUID->"9e46091b-2eb9-4ab5-a437-\
c424cf43beff"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Tad", " ", "Pole"}], ",", " ", 
   RowBox[{"1", "-", "point"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.939463223860929*^9, 3.939463236167267*^9}},
 FontSize->24,ExpressionUUID->"4dd7f5aa-facc-429c-8148-f1f13fc01594"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KKmn", "[", 
  RowBox[{"{", "1", "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.9394627231340637`*^9, 3.9394627241235027`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"ff973c2d-ca3f-44fe-9771-c3508021ccb7"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SubscriptBox["h", "1"], " ", 
   RowBox[{
    SuperscriptBox["V", "3"], "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", "l", "}"}]}], "}"}], "]"}]}], 
  RowBox[{"2", " ", 
   SubscriptBox["s", 
    RowBox[{"l", ",", 
     RowBox[{"{", "1", "}"}]}]]}]]], "Output",
 CellChangeTimes->{3.9394627245323668`*^9, 3.939793237352553*^9, 
  3.940304880459032*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"ea0c5e53-7dc5-4d1a-a89d-2fa6faf30da0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AmpPole", "[", 
  RowBox[{
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "l", "}"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.939879988964679*^9, 3.939879997154853*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"1b89e999-4657-4a77-9df0-5e08e205f1f3"],

Cell[BoxData[
 FractionBox["1", "2"]], "Output",
 CellChangeTimes->{3.939879997727158*^9, 3.940304882385788*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"bc91fd2f-7004-47a1-ad60-bc3dac6e2dbc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"2", "-", 
    RowBox[{"point", " ", "1"}], "-", 
    RowBox[{"Loop", " ", 
     SubscriptBox["k", "1"]}], "+", 
    SubscriptBox["k", "2"]}], "=", "0"}], "*)"}]], "Input",
 CellChangeTimes->{
  3.939463249748294*^9, {3.9394641344584723`*^9, 3.939464136245975*^9}, {
   3.9403105977690477`*^9, 3.9403106020667543`*^9}},
 FontSize->24,ExpressionUUID->"f218f0d8-755b-4477-8b92-60ac7b78361c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M2L", "=", 
  RowBox[{"KKmn", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.939462753304864*^9, 3.939462753474012*^9}, {
  3.939463255894418*^9, 3.939463259534773*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"24c192aa-af83-46ed-afb2-2af7678f24fd"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "2"}], "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "l", "}"}]}], "}"}], "]"}]}], 
   RowBox[{"4", " ", 
    SubscriptBox["s", 
     RowBox[{"l", ",", 
      RowBox[{"{", "2", "}"}]}]], " ", 
    SubscriptBox["s", 
     RowBox[{"l", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}]]}]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "l", "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1"}], "}"}]}], "}"}], "]"}]}], 
   RowBox[{"4", " ", 
    SubscriptBox["s", 
     RowBox[{"l", ",", 
      RowBox[{"{", "1", "}"}]}]], " ", 
    SubscriptBox["s", 
     RowBox[{"l", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}]]}]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "2", "}"}]}], "}"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "3"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "}"}], "]"}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["s", 
     RowBox[{"1", ",", "2"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"l", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}]]}]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    SubscriptBox["h", "2"], " ", 
    RowBox[{
     SuperscriptBox["V", "4"], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "l", "}"}]}], "}"}], "]"}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["s", 
     RowBox[{"l", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}]]}]]}]], "Output",
 CellChangeTimes->{3.9394627539649887`*^9, 3.939463259789562*^9, 
  3.9397932477091227`*^9, 3.940304885281632*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"0018aaa2-1191-4ae8-aea1-08105e7d3d65"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AmpPole", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "l", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"{", "1", "}"}]}], "}"}]}], "}"}]}], "]"}], "+", 
  RowBox[{"AmpPole", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "l", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"{", "2", "}"}]}], "}"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.939880029665585*^9, 3.939880083366576*^9}, {
  3.939880170312327*^9, 3.9398801784227943`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"d9640fe6-20f3-47a6-9aab-8619c936f666"],

Cell[BoxData[
 FractionBox["1", "2"]], "Output",
 CellChangeTimes->{3.939880097636511*^9, 3.939880179432358*^9, 
  3.94030489331431*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"2844f013-0afd-4d64-9537-356a1493d9cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AmpPole", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "l", "}"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{3.939880102969821*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"245a7541-bb05-4e77-9d58-22674487b75c"],

Cell[BoxData[
 FractionBox["1", "2"]], "Output",
 CellChangeTimes->{3.939880150967506*^9, 3.939880181224608*^9, 
  3.940304896418755*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"fddac71a-e3b5-428b-baef-c24d5002c7cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AmpPole", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", "l", "}"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.939880137501862*^9, 3.939880141370429*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"04f834c9-acf5-4112-8c83-eb770691b964"],

Cell[BoxData[
 FractionBox["1", "2"]], "Output",
 CellChangeTimes->{3.939880147965578*^9, 3.939880182078684*^9, 
  3.9403048985943003`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"a7ab08a1-faac-4753-8097-af2778e4d6ea"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"3", "-", 
    RowBox[{"point", " ", "1"}], "-", "Loop"}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"momentum", " ", "conservation", " ", 
      SubscriptBox["k", "1"]}], "+", 
     SubscriptBox["k", "2"], "+", 
     SubscriptBox["k", "3"]}], "=", "0"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.93946328841435*^9, 3.939463288537702*^9}, {
  3.939464127449205*^9, 3.939464129902728*^9}, {3.939465492352538*^9, 
  3.939465532119392*^9}},
 FontSize->24,ExpressionUUID->"89a92f20-5294-4464-a7e6-893bda4fd74e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M3L", "=", 
   RowBox[{"KKmn", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.939462935828451*^9, 3.939462963257504*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"24cb9bf8-5765-412c-838a-8ab0d49990c0"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Triangle", " ", "Contributions", " ", "for", " ", "M3L", " ", 
   RowBox[{"(", 
    RowBox[{"six", " ", "equivalent", " ", "propagators"}], ")"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9394633026024637`*^9, 3.939463319088863*^9}, {
  3.939465380529581*^9, 
  3.939465406660295*^9}},ExpressionUUID->"709762bf-6cc2-49aa-b90e-\
eb006c565677"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tr3p1", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "1", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tr3p2", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "2", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tr3p3", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "3", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "3", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tr3p4", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "3", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "3", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "2"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tr3p5", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "3", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "2"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Tr3p6", "=", 
  RowBox[{"AmpPole", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "l", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"{", "1", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}]}], "}"}]}], "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "1", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}]}]]}]]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.936881832905656*^9, 3.936881912452702*^9}, 
   3.9368820792445183`*^9, {3.936882125765456*^9, 3.936882283194968*^9}, {
   3.936882338681139*^9, 3.9368824201836576`*^9}, {3.936885007563262*^9, 
   3.9368850862438927`*^9}, {3.9394635895591288`*^9, 
   3.9394637148729477`*^9}, {3.9394654309421597`*^9, 3.939465461764863*^9}, 
   3.939465544160742*^9, {3.939793277633691*^9, 3.939793295943781*^9}, {
   3.939880316937976*^9, 3.93988043335857*^9}, {3.939880477952179*^9, 
   3.9398805991106443`*^9}, {3.939880649750949*^9, 3.939880655242436*^9}, {
   3.939883670188395*^9, 3.9398836754494143`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"f0c55f50-0240-4d70-a590-ec2ec6e418ac"],

Cell[BoxData[
 FractionBox["1", "6"]], "Output",
 CellChangeTimes->{3.939883675918825*^9, 3.940304903864778*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"61ae4f13-a0cf-40d2-9ca6-e86cc1be406f"],

Cell[BoxData[
 FractionBox["1", "6"]], "Output",
 CellChangeTimes->{3.939883675918825*^9, 3.940304903866398*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"7cf504dc-c07f-489e-ba35-df7a9c1e0884"],

Cell[BoxData[
 FractionBox["1", "6"]], "Output",
 CellChangeTimes->{3.939883675918825*^9, 3.940304903867826*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"3ae18a4d-a752-4110-ac9f-0fee9b655306"],

Cell[BoxData[
 FractionBox["1", "6"]], "Output",
 CellChangeTimes->{3.939883675918825*^9, 3.9403049038692093`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"1b29e492-e3f4-49ad-ad55-f4541a18c2cc"],

Cell[BoxData[
 FractionBox["1", "6"]], "Output",
 CellChangeTimes->{3.939883675918825*^9, 3.940304903870595*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"13b1ad5a-ead9-4978-a175-40c76fc02877"],

Cell[BoxData[
 FractionBox["1", "6"]], "Output",
 CellChangeTimes->{3.939883675918825*^9, 3.940304903871951*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"39dc43b9-84bd-4c94-9ff7-0444df3c7437"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TrC3p", "=", 
  RowBox[{
  "Tr3p1", "+", "Tr3p2", "+", "Tr3p3", "+", "Tr3p4", "+", "Tr3p5", "+", 
   "Tr3p6", " ", 
   RowBox[{"(*", 
    RowBox[{
    "Total", " ", "Triangle", " ", "Contribution", " ", "for", " ", "M3L"}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.939463754890085*^9, 3.939463765294447*^9}, {
  3.939463816837224*^9, 3.939463844361971*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"8013db67-faa4-4105-bc67-efc8aee1fbd4"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.939463855544187*^9, 3.9398806651964493`*^9, 
  3.9398833118237658`*^9, 3.940304906970368*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"e8b95f9b-00cb-4b66-865e-5558b1f90e02"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "External", " ", "Leg", " ", "bubble", " ", "with", " ", "cubic", " ", 
   "vertex"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9394633026024637`*^9, 3.939463319088863*^9}, {
   3.939465380529581*^9, 3.939465406660295*^9}, {3.9398833445892677`*^9, 
   3.93988336530238*^9}, 3.939883523796988*^9, {3.939886338946856*^9, 
   3.939886346938232*^9}},ExpressionUUID->"517c2692-60ae-4b3b-81d2-\
26b4117b60d7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Bb3cv1", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "3", "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "3", "}"}]}]]}]]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Bb3cv2", "=", 
  RowBox[{"AmpPole", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", "l", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}], "}"}]}], "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}]]}]]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.939880811697094*^9, 3.9398808129262743`*^9}, {
  3.939883376724553*^9, 3.939883487044506*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"cb644f74-dfce-468c-b561-c3465315ae14"],

Cell[BoxData[
 FractionBox["1", "6"]], "Output",
 CellChangeTimes->{{3.9398808071698236`*^9, 3.939880813186571*^9}, 
   3.9398834511289377`*^9, 3.939883487445616*^9, 3.940304909527051*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"6dd3e524-4d2a-4b3c-90ac-f956821afe3b"],

Cell[BoxData[
 FractionBox["1", "3"]], "Output",
 CellChangeTimes->{{3.9398808071698236`*^9, 3.939880813186571*^9}, 
   3.9398834511289377`*^9, 3.939883487445616*^9, 3.940304909528503*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"5994cb49-e4ed-49d7-bb87-b41aa7c92e16"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Bb3cv1", "+", "Bb3cv2"}]], "Input",
 CellChangeTimes->{{3.9394638640077868`*^9, 3.939463875874283*^9}, {
  3.939883494778739*^9, 3.9398835041354237`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"b7f00c5c-9549-4ba7-abf7-6d1901a16fe1"],

Cell[BoxData[
 FractionBox["1", "2"]], "Output",
 CellChangeTimes->{
  3.939463876347301*^9, {3.93988350013059*^9, 3.9398835043816223`*^9}, 
   3.940304911444705*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"c6a4c518-fbf1-4696-8025-0a4ddad45dc1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "External", " ", "Leg", " ", "bubble", " ", "with", " ", "quartic", " ", 
   "vertex"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9394633026024637`*^9, 3.939463319088863*^9}, {
   3.939465380529581*^9, 3.939465406660295*^9}, {3.9398833445892677`*^9, 
   3.93988336530238*^9}, 3.939883523796988*^9, {3.939883591315878*^9, 
   3.939883605262808*^9}},ExpressionUUID->"3b048d08-f91d-4605-8362-\
ba64647c0574"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Bb3qv1", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "3", "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{" ", 
      RowBox[{
       SubscriptBox["s", "l"], " ", 
       SubscriptBox["s", 
        RowBox[{"l", ",", 
         RowBox[{"{", "3", "}"}]}]]}]}]]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Bb3qv2", "=", 
  RowBox[{"AmpPole", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "l", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}], "}"}]}], "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{" ", 
      RowBox[{
       SubscriptBox["s", "l"], " ", 
       SubscriptBox["s", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}]]}]}]]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.939880811697094*^9, 3.9398808129262743`*^9}, {
  3.939883376724553*^9, 3.939883487044506*^9}, {3.939883616499207*^9, 
  3.93988364078647*^9}, {3.939883780779559*^9, 3.939883784154138*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"cb3bc0f6-2859-42fc-ad1f-53caeed86831"],

Cell[BoxData[
 FractionBox["1", "6"]], "Output",
 CellChangeTimes->{{3.9398836411490097`*^9, 3.9398836611198463`*^9}, 
   3.939883785126052*^9, 3.940304913906335*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"76aa4e64-be54-4c21-8962-c6b52484f65d"],

Cell[BoxData[
 FractionBox["1", "3"]], "Output",
 CellChangeTimes->{{3.9398836411490097`*^9, 3.9398836611198463`*^9}, 
   3.939883785126052*^9, 3.940304913907795*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"82f4ee8a-c4b1-405c-9919-7feb9dd5496f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Bb3qv1", "+", "Bb3qv2"}]], "Input",
 CellChangeTimes->{{3.939883652169282*^9, 3.939883653925777*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"7ecf22a2-3d01-49f7-be45-bdbebe388f47"],

Cell[BoxData[
 FractionBox["1", "2"]], "Output",
 CellChangeTimes->{3.939883654202753*^9, 3.940304915647682*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"687d67e7-7061-435b-baf7-1cb3f6825472"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Tad", " ", "pole", " ", "with", " ", "quintic", " ", "vertex"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9394633026024637`*^9, 3.939463319088863*^9}, {
   3.939465380529581*^9, 3.939465406660295*^9}, {3.9398833445892677`*^9, 
   3.93988336530238*^9}, 3.939883523796988*^9, {3.939883591315878*^9, 
   3.939883605262808*^9}, {3.939883720360196*^9, 
   3.939883730033723*^9}},ExpressionUUID->"67fec0e5-6652-4a8a-9b8f-\
c8a509c181d4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tp3quiv", "=", 
  RowBox[{"AmpPole", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"{", "l", "}"}], "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     SubscriptBox["s", "l"]]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.939880811697094*^9, 3.9398808129262743`*^9}, {
  3.939883376724553*^9, 3.939883487044506*^9}, {3.939883616499207*^9, 
  3.93988364078647*^9}, {3.939883739786579*^9, 3.939883773400303*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"18643bf9-d333-4f98-bba6-1897ae9ab5e9"],

Cell[BoxData[
 FractionBox["1", "2"]], "Output",
 CellChangeTimes->{3.93988377416813*^9, 3.940304917919169*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"a9c51dcd-f3ce-4580-90d7-a886be064824"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Tad", " ", "pole", " ", "with", " ", "quartic", " ", "vertex"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9394633026024637`*^9, 3.939463319088863*^9}, {
   3.939465380529581*^9, 3.939465406660295*^9}, {3.9398833445892677`*^9, 
   3.93988336530238*^9}, 3.939883523796988*^9, {3.939883591315878*^9, 
   3.939883605262808*^9}, {3.939883720360196*^9, 3.939883730033723*^9}, {
   3.9398838522586107`*^9, 
   3.9398838555423403`*^9}},ExpressionUUID->"78a20265-f12a-4b4d-84ec-\
b6cf9d0d42d1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tp3qv", "=", 
  RowBox[{"AmpPole", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", "l", "}"}]}], "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", "l"]}]]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.939880811697094*^9, 3.9398808129262743`*^9}, {
  3.939883376724553*^9, 3.939883487044506*^9}, {3.939883616499207*^9, 
  3.93988364078647*^9}, {3.939883739786579*^9, 3.939883773400303*^9}, {
  3.9398838605700502`*^9, 3.939883884372863*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"d8af9256-8bbc-4bc9-94c9-19aea18e426c"],

Cell[BoxData[
 FractionBox["1", "2"]], "Output",
 CellChangeTimes->{3.93988377416813*^9, 3.9398838848012953`*^9, 
  3.940304920523196*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"b0565ba1-7529-4c53-aef9-8571720b8730"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Tad", " ", "pole", " ", "with", " ", "cubic", " ", "vertices"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9394633026024637`*^9, 3.939463319088863*^9}, {
   3.939465380529581*^9, 3.939465406660295*^9}, {3.9398833445892677`*^9, 
   3.93988336530238*^9}, 3.939883523796988*^9, {3.939883591315878*^9, 
   3.939883605262808*^9}, {3.939883720360196*^9, 3.939883730033723*^9}, {
   3.9398838522586107`*^9, 3.9398838555423403`*^9}, {3.939883911388513*^9, 
   3.9398839193224*^9}},ExpressionUUID->"cbb0ed4a-16ae-4f26-bfcf-\
da4e9503e581"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tp3cv", "=", 
  RowBox[{"AmpPole", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
      RowBox[{"{", "l", "}"}]}], "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "3"}]], " ", 
      SubscriptBox["s", "l"]}]]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.939880811697094*^9, 3.9398808129262743`*^9}, {
  3.939883376724553*^9, 3.939883487044506*^9}, {3.939883616499207*^9, 
  3.93988364078647*^9}, {3.939883739786579*^9, 3.939883773400303*^9}, {
  3.9398838605700502`*^9, 3.939883884372863*^9}, {3.9398839234388027`*^9, 
  3.9398839435809803`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"70cb90e2-f027-48f8-8010-a2daf7058a05"],

Cell[BoxData[
 FractionBox["1", "2"]], "Output",
 CellChangeTimes->{3.93988377416813*^9, 3.9398838848012953`*^9, 
  3.939883934482925*^9, 3.940304922642907*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"fd625780-7ce7-4a48-b5b3-277c9fb987c0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"4", "-", 
    RowBox[{"point", " ", "1"}], "-", "Loop"}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"momentum", " ", "conservation", " ", 
      SubscriptBox["k", "1"]}], "+", 
     SubscriptBox["k", "2"], "+", 
     SubscriptBox["k", "3"], "+", 
     SubscriptBox["k", "4"]}], "=", "0"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.93946328841435*^9, 3.939463288537702*^9}, {
  3.939464127449205*^9, 3.939464129902728*^9}, {3.939465492352538*^9, 
  3.939465532119392*^9}, {3.93988399214954*^9, 3.939884000848703*^9}},
 FontSize->24,ExpressionUUID->"54a6335d-4bab-4f37-bd27-c46de946dcce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M4L", "=", 
   RowBox[{"KKmn", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.939462935828451*^9, 3.939462963257504*^9}, {
  3.939884005275406*^9, 3.93988401141162*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"3e1257da-3eb1-4f5d-85c4-ed36cb70b536"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Box", " ", "Contributions", " ", "for", " ", "M4L", " ", 
   RowBox[{"(", 
    RowBox[{"eight", " ", "equivalent", " ", "propagators"}], ")"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9394633026024637`*^9, 3.939463319088863*^9}, {
  3.939465380529581*^9, 3.939465406660295*^9}, {3.9398840314094753`*^9, 
  3.939884044743985*^9}},ExpressionUUID->"199370ff-dc91-4081-bfcc-\
6e30f9a81526"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Bx4p1", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], "}"}]}], 
    "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "1", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bx4p2", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "}"}]}], "}"}]}], 
    "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "2", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3", ",", "4"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bx4p3", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "3", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4", ",", "1"}], "}"}]}], "}"}]}], "}"}]}], 
    "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "3", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "1"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bx4p4", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "4", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1", ",", "2"}], "}"}]}], "}"}]}], "}"}]}], 
    "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "4", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "1"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "1", ",", "2"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bx4p5", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "4", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "3"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "3", ",", "2"}], "}"}]}], "}"}]}], "}"}]}], 
    "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "4", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "3"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "3", ",", "2"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bx4p6", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "3", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2", ",", "1"}], "}"}]}], "}"}]}], "}"}]}], 
    "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "3", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "2"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "2", ",", "1"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bx4p7", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "4"}], "}"}]}], "}"}]}], "}"}]}], 
    "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "2", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "4"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Bx4p8", "=", 
  RowBox[{"AmpPole", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "l", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"{", "1", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "3"}], "}"}]}], "}"}]}], "}"}]}], "]"}], 
  
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "1", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "3"}], "}"}]}]]}]]}], "*)"}]}]}], "Input",\

 CellChangeTimes->{{3.936881832905656*^9, 3.936881912452702*^9}, 
   3.9368820792445183`*^9, {3.936882125765456*^9, 3.936882283194968*^9}, {
   3.936882338681139*^9, 3.9368824201836576`*^9}, {3.936885007563262*^9, 
   3.9368850862438927`*^9}, {3.9394635895591288`*^9, 
   3.9394637148729477`*^9}, {3.9394654309421597`*^9, 3.939465461764863*^9}, 
   3.939465544160742*^9, {3.939793277633691*^9, 3.939793295943781*^9}, {
   3.939880316937976*^9, 3.93988043335857*^9}, {3.939880477952179*^9, 
   3.9398805991106443`*^9}, {3.939880649750949*^9, 3.939880655242436*^9}, {
   3.939883670188395*^9, 3.9398836754494143`*^9}, {3.9398840500540648`*^9, 
   3.9398843592812634`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"9aaea955-ab53-49ee-9636-d0eb4b37a5df"],

Cell[BoxData[
 FractionBox["1", "8"]], "Output",
 CellChangeTimes->{3.939884394451509*^9, 3.940304926571455*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"af923831-359c-43ea-9b17-39010ea51adf"],

Cell[BoxData[
 FractionBox["1", "8"]], "Output",
 CellChangeTimes->{3.939884394451509*^9, 3.94030492670945*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"d17f6364-828b-43b6-8895-9cb533f9cdf3"],

Cell[BoxData[
 FractionBox["1", "8"]], "Output",
 CellChangeTimes->{3.939884394451509*^9, 3.940304926845586*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"57fe01f7-2a32-4896-9b6f-068a0af2fa61"],

Cell[BoxData[
 FractionBox["1", "8"]], "Output",
 CellChangeTimes->{3.939884394451509*^9, 3.9403049269936943`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"db07394b-671d-43d5-a784-f86ee97b2c12"],

Cell[BoxData[
 FractionBox["1", "8"]], "Output",
 CellChangeTimes->{3.939884394451509*^9, 3.940304927135303*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"c610afee-9231-4cba-9291-31e535413ea8"],

Cell[BoxData[
 FractionBox["1", "8"]], "Output",
 CellChangeTimes->{3.939884394451509*^9, 3.9403049272739*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"a38bfe1f-aae4-4d38-90ee-15b7eb09bba5"],

Cell[BoxData[
 FractionBox["1", "8"]], "Output",
 CellChangeTimes->{3.939884394451509*^9, 3.940304927414234*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"5710b298-40bb-4a1b-9ec6-090e90835ba0"],

Cell[BoxData[
 FractionBox["1", "8"]], "Output",
 CellChangeTimes->{3.939884394451509*^9, 3.9403049275549*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"c8c01a50-8443-408e-b148-c4b44262bae0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Bx4p1", "+", "Bx4p2", "+", "Bx4p3", "+", "Bx4p4", "+", "Bx4p5", "+",
   "Bx4p6", "+", "Bx4p7", "+", "Bx4p8", " ", 
  RowBox[{"(*", 
   RowBox[{"Total", " ", "Box", " ", "Contribution", " ", "for", " ", "M4L"}],
    "*)"}]}]], "Input",
 CellChangeTimes->{{3.939884411619503*^9, 3.939884459783257*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"b16b5d5a-9b77-4c3f-940f-7fcac4e6f956"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.939884476260379*^9, 3.940304928868093*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"961ecc46-e958-4680-8729-dd0cd68c4426"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Trinagle", " ", "Contributions", " ", "for", " ", "M4L", " ", 
   RowBox[{"(", 
    RowBox[{"six", " ", "equivalent", " ", "propagators"}], ")"}], " ", 
   "with", " ", "quartic", " ", "vertex"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9394633026024637`*^9, 3.939463319088863*^9}, {
  3.939465380529581*^9, 3.939465406660295*^9}, {3.9398840314094753`*^9, 
  3.939884044743985*^9}, {3.9398844964137*^9, 
  3.939884524736196*^9}},ExpressionUUID->"c7b6228f-34e4-4fee-a994-\
68fea79db783"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tr4pqv1", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], "}"}]}], 
    "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tr4pqv2", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "3", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "3", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tr4pqv3", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "4", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1", ",", "2"}], "}"}]}], "}"}]}], "}"}]}], 
    "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "4", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "1", ",", "2"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tr4pqv4", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "4", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "3"}], "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "4", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "3"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tr4pqv5", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "3", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "}"}]}], "}"}]}], 
    "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "3", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1", ",", "2"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Tr4pqv6", "=", 
  RowBox[{"AmpPole", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "l", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "4"}], "}"}]}], "}"}]}], "}"}]}], "]"}], 
  
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "4"}], "}"}]}]]}]]}], "*)"}]}]}], "Input",\

 CellChangeTimes->{{3.936881832905656*^9, 3.936881912452702*^9}, 
   3.9368820792445183`*^9, {3.936882125765456*^9, 3.936882283194968*^9}, {
   3.936882338681139*^9, 3.9368824201836576`*^9}, {3.936885007563262*^9, 
   3.9368850862438927`*^9}, {3.9394635895591288`*^9, 
   3.9394637148729477`*^9}, {3.9394654309421597`*^9, 3.939465461764863*^9}, 
   3.939465544160742*^9, {3.939793277633691*^9, 3.939793295943781*^9}, {
   3.939880316937976*^9, 3.93988043335857*^9}, {3.939880477952179*^9, 
   3.9398805991106443`*^9}, {3.939880649750949*^9, 3.939880655242436*^9}, {
   3.939883670188395*^9, 3.9398836754494143`*^9}, {3.9398840500540648`*^9, 
   3.9398843592812634`*^9}, {3.939884530033997*^9, 3.939884559778337*^9}, {
   3.939884594834118*^9, 3.939884604148163*^9}, {3.93988463860467*^9, 
   3.939884877093174*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"71bcc6bf-7bd4-4847-9eaf-691d109e1ed0"],

Cell[BoxData[
 FractionBox["1", "4"]], "Output",
 CellChangeTimes->{3.939884912281864*^9, 3.940304931171049*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"9bdc2f4a-8731-4c3b-bf3b-34205d0f1477"],

Cell[BoxData[
 FractionBox["1", "8"]], "Output",
 CellChangeTimes->{3.939884912281864*^9, 3.940304931313583*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"59e177e0-3a17-49e9-9665-e73cd00d1907"],

Cell[BoxData[
 FractionBox["1", "8"]], "Output",
 CellChangeTimes->{3.939884912281864*^9, 3.9403049314497128`*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"bb044859-9fc7-43e0-8146-173d95a728f2"],

Cell[BoxData[
 FractionBox["1", "8"]], "Output",
 CellChangeTimes->{3.939884912281864*^9, 3.940304931592189*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"da48cd3f-d638-4a12-a88a-53965662daa1"],

Cell[BoxData[
 FractionBox["1", "8"]], "Output",
 CellChangeTimes->{3.939884912281864*^9, 3.940304931733563*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"bb2df93f-a568-4222-a7a1-cc186189f11e"],

Cell[BoxData[
 FractionBox["1", "4"]], "Output",
 CellChangeTimes->{3.939884912281864*^9, 3.9403049318709507`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"b1e82ac4-222f-4f84-9452-8a38f197f3ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tr4pqv1", "+", "Tr4pqv2", "+", "Tr4pqv3", "+", "Tr4pqv4", "+", 
  "Tr4pqv5", "+", "Tr4pqv6", " ", 
  RowBox[{"(*", 
   RowBox[{
   "Total", " ", "Triangle", " ", "Contribution", " ", "with", " ", "quartic",
     " ", "vertex", " ", "for", " ", "M4L"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9398849253476467`*^9, 3.9398849899544363`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"807f7c9e-3e67-451e-a56e-dca7520934ff"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.93988494175189*^9, 3.940304933515605*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"241080e7-2cdb-4079-8258-b893c3b279f7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Trinagle", " ", "Contributions", " ", "for", " ", "M4L", " ", 
   RowBox[{"(", 
    RowBox[{"six", " ", "equivalent", " ", "propagators"}], ")"}], " ", 
   "with", " ", "cubic", " ", "vertex"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9394633026024637`*^9, 3.939463319088863*^9}, {
  3.939465380529581*^9, 3.939465406660295*^9}, {3.9398840314094753`*^9, 
  3.939884044743985*^9}, {3.9398844964137*^9, 3.939884524736196*^9}, {
  3.9398850383003798`*^9, 
  3.939885039934628*^9}},ExpressionUUID->"9defe4e3-6ad3-451e-a38e-\
80c4b71f6bcb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tr4pcv1", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], "}"}]}], 
    "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tr4pcv2", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "3", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "3", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tr4pcv3", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "4", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1", ",", "2"}], "}"}]}], "}"}]}], "}"}]}], 
    "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "4", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "1", ",", "2"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tr4pcv4", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "4", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "3"}], "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "4", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "3"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tr4pcv5", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "3", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "}"}]}], "}"}]}], 
    "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "3", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1", ",", "2"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Tr4pcv6", "=", 
  RowBox[{"AmpPole", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", "l", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "4"}], "}"}]}], "}"}]}], "}"}]}], "]"}], 
  
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "4"}], "}"}]}]]}]]}], "*)"}]}]}], "Input",\

 CellChangeTimes->{{3.936881832905656*^9, 3.936881912452702*^9}, 
   3.9368820792445183`*^9, {3.936882125765456*^9, 3.936882283194968*^9}, {
   3.936882338681139*^9, 3.9368824201836576`*^9}, {3.936885007563262*^9, 
   3.9368850862438927`*^9}, {3.9394635895591288`*^9, 
   3.9394637148729477`*^9}, {3.9394654309421597`*^9, 3.939465461764863*^9}, 
   3.939465544160742*^9, {3.939793277633691*^9, 3.939793295943781*^9}, {
   3.939880316937976*^9, 3.93988043335857*^9}, {3.939880477952179*^9, 
   3.9398805991106443`*^9}, {3.939880649750949*^9, 3.939880655242436*^9}, {
   3.939883670188395*^9, 3.9398836754494143`*^9}, {3.9398840500540648`*^9, 
   3.9398843592812634`*^9}, {3.939884530033997*^9, 3.939884559778337*^9}, {
   3.939884594834118*^9, 3.939884604148163*^9}, {3.93988463860467*^9, 
   3.939884877093174*^9}, {3.939885047134576*^9, 3.939885116715427*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"92db5fb5-5e19-494e-894f-552638a185c4"],

Cell[BoxData[
 FractionBox["1", "4"]], "Output",
 CellChangeTimes->{3.939885126476945*^9, 3.940304936428212*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"419b80ad-5757-44dd-a7dc-f98829302150"],

Cell[BoxData[
 FractionBox["1", "8"]], "Output",
 CellChangeTimes->{3.939885126476945*^9, 3.9403049365683203`*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"9402d9f2-61e9-495f-a9e2-c09c5b949cdb"],

Cell[BoxData[
 FractionBox["1", "8"]], "Output",
 CellChangeTimes->{3.939885126476945*^9, 3.9403049367076883`*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"1c5ceffc-7851-4b82-a658-9bd81b45948a"],

Cell[BoxData[
 FractionBox["1", "8"]], "Output",
 CellChangeTimes->{3.939885126476945*^9, 3.940304936889991*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"544c9a48-53df-47d0-a0b8-1f1f5633fdad"],

Cell[BoxData[
 FractionBox["1", "8"]], "Output",
 CellChangeTimes->{3.939885126476945*^9, 3.940304936996286*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"430dd4e9-15ac-4c51-a799-818c40531cb7"],

Cell[BoxData[
 FractionBox["1", "4"]], "Output",
 CellChangeTimes->{3.939885126476945*^9, 3.940304937135954*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"bd09897d-cdca-4284-ba4f-036405cfb7a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tr4pcv1", "+", "Tr4pcv2", "+", "Tr4pcv3", "+", "Tr4pcv4", "+", 
  "Tr4pcv5", "+", "Tr4pcv6", " ", 
  RowBox[{"(*", 
   RowBox[{
   "Total", " ", "Triangle", " ", "Contribution", " ", "with", " ", "cubic", 
    " ", "vertex", " ", "for", " ", "M4L"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9398851382582293`*^9, 3.939885177739067*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"67a142ba-56b9-48f1-98c7-b2226fff82fe"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.9398851533377934`*^9, 3.939885182977186*^9}, 
   3.940304938166641*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"712de6d7-02b1-4a7d-b060-4286bf698533"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Bubble", " ", "Contributions", " ", "for", " ", "M4L", " ", "with", " ", 
   "two", " ", "cubic", " ", "vertices"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9394633026024637`*^9, 3.939463319088863*^9}, {
  3.939465380529581*^9, 3.939465406660295*^9}, {3.9398840314094753`*^9, 
  3.939884044743985*^9}, {3.9398844964137*^9, 3.939884524736196*^9}, {
  3.9398850383003798`*^9, 3.939885039934628*^9}, {3.939885261277313*^9, 
  3.9398852799352837`*^9}},ExpressionUUID->"d39de1a1-e1ea-4137-b757-\
88c091716d1f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Bb4ccv1", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", 
       RowBox[{"3", ",", "4"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Bb4ccv2", "=", 
  RowBox[{"AmpPole", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}], ",", 
      RowBox[{"{", "l", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", 
       RowBox[{"3", ",", "4"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]}]]}]]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9398852957292213`*^9, 3.9398853692446747`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"c68f8678-1058-4a8f-99c7-a5db052ef880"],

Cell[BoxData[
 FractionBox["1", "4"]], "Output",
 CellChangeTimes->{3.9398853697490788`*^9, 3.940304942722879*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"accc47d6-0e92-49b8-99e8-8ae40860904a"],

Cell[BoxData[
 FractionBox["1", "4"]], "Output",
 CellChangeTimes->{3.9398853697490788`*^9, 3.9403049428657207`*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"002f411c-3842-47d8-8831-95d0f48008be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Bb4ccv1", "+", "Bb4ccv2", " ", 
  RowBox[{"(*", 
   RowBox[{
   "Total", " ", "Bubble", " ", "Contribution", " ", "with", " ", "two", " ", 
    "cubic", " ", "vertices", " ", "for", " ", "M4L"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.939885376178851*^9, 3.9398854051120367`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"d92d57f3-9bba-4f4a-a6f6-5ba7fd9efd9b"],

Cell[BoxData[
 FractionBox["1", "2"]], "Output",
 CellChangeTimes->{{3.9398853784132833`*^9, 3.939885407743441*^9}, 
   3.940304945105689*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"b6b0a018-6ca9-474a-b665-8bf158fd59d8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Bubble", " ", "Contributions", " ", "for", " ", "M4L", " ", "with", " ", 
   "cubic", " ", "and", " ", "quartic", " ", "vertices"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9394633026024637`*^9, 3.939463319088863*^9}, {
  3.939465380529581*^9, 3.939465406660295*^9}, {3.9398840314094753`*^9, 
  3.939884044743985*^9}, {3.9398844964137*^9, 3.939884524736196*^9}, {
  3.9398850383003798`*^9, 3.939885039934628*^9}, {3.939885261277313*^9, 
  3.9398852799352837`*^9}, {3.939885419227229*^9, 
  3.939885426786376*^9}},ExpressionUUID->"929a9be1-7ce4-469c-96fc-\
483d8ae0ed80"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Bb4cqv1", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Bb4cqv2", "=", 
  RowBox[{"AmpPole", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", "l", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]}]]}]]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9398852957292213`*^9, 3.9398853692446747`*^9}, {
  3.939885432357698*^9, 3.9398854642445183`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"d770081d-5476-4ee4-9e3e-9b7950aac76a"],

Cell[BoxData[
 FractionBox["1", "4"]], "Output",
 CellChangeTimes->{3.939885467607437*^9, 3.940304947358379*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"736307d6-5377-45c9-9237-06e7bd5b2e60"],

Cell[BoxData[
 FractionBox["1", "4"]], "Output",
 CellChangeTimes->{3.939885467607437*^9, 3.940304947499728*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"e68277bd-ce84-4523-8441-aa9cb5c502f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Bb4cqv1", "+", "Bb4cqv2", " ", 
  RowBox[{"(*", 
   RowBox[{
   "Total", " ", "Bubble", " ", "Contribution", " ", "with", " ", "cubic", 
    " ", "and", " ", "quatic", " ", "vertices", " ", "for", " ", "M4L"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.939885376178851*^9, 3.9398854051120367`*^9}, {
  3.939885481765587*^9, 3.9398854973338842`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"9e03a586-7615-4252-aa1a-075ebe30e435"],

Cell[BoxData[
 FractionBox["1", "2"]], "Output",
 CellChangeTimes->{3.939885504318199*^9, 3.940304948947102*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"87d79061-f072-4d8d-baab-ceb58439d89c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Bubble", " ", "Contributions", " ", "for", " ", "M4L", " ", "with", " ", 
   "two", " ", "quartic", " ", "vertices"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9394633026024637`*^9, 3.939463319088863*^9}, {
  3.939465380529581*^9, 3.939465406660295*^9}, {3.9398840314094753`*^9, 
  3.939884044743985*^9}, {3.9398844964137*^9, 3.939884524736196*^9}, {
  3.9398850383003798`*^9, 3.939885039934628*^9}, {3.939885261277313*^9, 
  3.9398852799352837`*^9}, {3.939885419227229*^9, 3.939885426786376*^9}, {
  3.939885518694737*^9, 
  3.939885520733736*^9}},ExpressionUUID->"f687479c-6236-4de7-a7e2-\
595ee4ef1fc9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Bb4qqv1", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Bb4qqv2", "=", 
  RowBox[{"AmpPole", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "l", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]}]]}]]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9398852957292213`*^9, 3.9398853692446747`*^9}, {
  3.939885432357698*^9, 3.9398854642445183`*^9}, {3.939885524606083*^9, 
  3.939885544719535*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"86623ee7-4ad8-4dae-960a-de5fd600e4f3"],

Cell[BoxData[
 FractionBox["1", "4"]], "Output",
 CellChangeTimes->{3.939885547643182*^9, 3.9403049512474833`*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"d462063f-2168-4816-a093-fd64553121a3"],

Cell[BoxData[
 FractionBox["1", "4"]], "Output",
 CellChangeTimes->{3.939885547643182*^9, 3.940304951396003*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"b68877f4-f931-42c8-8293-31119102ca67"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Bb4qqv1", "+", "Bb4qqv2", " ", 
  RowBox[{"(*", 
   RowBox[{
   "Total", " ", "Bubble", " ", "Contribution", " ", "with", " ", "two", " ", 
    "quatic", " ", "vertices", " ", "for", " ", "M4L"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.939885376178851*^9, 3.9398854051120367`*^9}, {
  3.939885481765587*^9, 3.9398854973338842`*^9}, {3.939885558477227*^9, 
  3.93988556883962*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"8dedc59a-62f9-4421-b125-3151355a9c28"],

Cell[BoxData[
 FractionBox["1", "2"]], "Output",
 CellChangeTimes->{3.939885574093903*^9, 3.9403049526918383`*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"072c73d5-f3c8-44da-a55c-91737f8b2621"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "External", " ", "leg", " ", "Contributions", " ", "for", " ", "M4L", " ", 
   "with", " ", "quintic", " ", "vertex"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9394633026024637`*^9, 3.939463319088863*^9}, {
  3.939465380529581*^9, 3.939465406660295*^9}, {3.9398840314094753`*^9, 
  3.939884044743985*^9}, {3.9398844964137*^9, 3.939884524736196*^9}, {
  3.9398850383003798`*^9, 3.939885039934628*^9}, {3.939885261277313*^9, 
  3.9398852799352837`*^9}, {3.939885419227229*^9, 3.939885426786376*^9}, {
  3.939885518694737*^9, 3.939885520733736*^9}, {3.939885707758922*^9, 
  3.9398857555340223`*^9}},ExpressionUUID->"89b44e93-a993-452e-adde-\
287b992ed2e5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"El4quv1", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], "}"}]}], 
    "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"El4quv2", "=", 
  RowBox[{"AmpPole", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "l", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"{", "4", "}"}]}], "}"}]}], "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "4", "}"}]}]]}]]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9398852957292213`*^9, 3.9398853692446747`*^9}, {
  3.939885432357698*^9, 3.9398854642445183`*^9}, {3.939885524606083*^9, 
  3.939885544719535*^9}, {3.939885769846736*^9, 3.939885812071941*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"a265c3be-8281-436d-84dd-87dc771a8ac4"],

Cell[BoxData[
 FractionBox["3", "8"]], "Output",
 CellChangeTimes->{3.939885818306198*^9, 3.9403049547115803`*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"13248385-b073-4ce5-944f-7dac08726242"],

Cell[BoxData[
 FractionBox["1", "8"]], "Output",
 CellChangeTimes->{3.939885818306198*^9, 3.940304954850586*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"4dc797fb-aca7-4e7b-b42e-aae4b3ac60a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"El4quv1", "+", "El4quv2", 
  RowBox[{"(*", 
   RowBox[{
   "Total", " ", "External", " ", "leg", " ", "Contributions", " ", "for", 
    " ", "M4L", " ", "with", " ", "quintic", " ", "vertex"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.9398858281531973`*^9, 3.9398858524070797`*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"76e5ecf5-980f-468e-96e6-49157226a09e"],

Cell[BoxData[
 FractionBox["1", "2"]], "Output",
 CellChangeTimes->{3.939885831552603*^9, 3.9403049572809362`*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"ba55ff4e-f149-472a-9ac3-607935daf45f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "External", " ", "leg", " ", "Contributions", " ", "for", " ", "M4L", " ", 
   "with", " ", "quartic", " ", "vertex"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9394633026024637`*^9, 3.939463319088863*^9}, {
  3.939465380529581*^9, 3.939465406660295*^9}, {3.9398840314094753`*^9, 
  3.939884044743985*^9}, {3.9398844964137*^9, 3.939884524736196*^9}, {
  3.9398850383003798`*^9, 3.939885039934628*^9}, {3.939885261277313*^9, 
  3.9398852799352837`*^9}, {3.939885419227229*^9, 3.939885426786376*^9}, {
  3.939885518694737*^9, 3.939885520733736*^9}, {3.939885707758922*^9, 
  3.9398857555340223`*^9}, {3.9398858855719767`*^9, 
  3.9398859544415293`*^9}},ExpressionUUID->"735b1f54-03fd-433f-b0b6-\
2bf8321688f7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"El4qv1", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], "}"}]}], 
    "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "3"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"El4qv2", "=", 
  RowBox[{"AmpPole", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
      RowBox[{"{", "l", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"{", "4", "}"}]}], "}"}]}], "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "3"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "4", "}"}]}]]}]]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9398852957292213`*^9, 3.9398853692446747`*^9}, {
  3.939885432357698*^9, 3.9398854642445183`*^9}, {3.939885524606083*^9, 
  3.939885544719535*^9}, {3.939885769846736*^9, 3.939885812071941*^9}, {
  3.939885960407157*^9, 3.939885998704809*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"abdbafea-4529-478f-acdc-0be7dd24db3e"],

Cell[BoxData[
 FractionBox["3", "8"]], "Output",
 CellChangeTimes->{3.939886014074809*^9, 3.940304960652008*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"be21cd19-cf5b-4db2-89f5-9a88a5eb0781"],

Cell[BoxData[
 FractionBox["1", "8"]], "Output",
 CellChangeTimes->{3.939886014074809*^9, 3.94030496078995*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"e30dddd7-0ed0-4525-abe0-51fd1df3db0d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"El4qv1", "+", "El4qv2", 
  RowBox[{"(*", 
   RowBox[{
   "Total", " ", "External", " ", "leg", " ", "Contributions", " ", "for", 
    " ", "M4L", " ", "with", " ", "quartic", " ", "vertex"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.9398858281531973`*^9, 3.9398858524070797`*^9}, {
  3.939886028959765*^9, 3.93988604642332*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"27d2ec51-38e2-44b2-86a8-2c954946cd28"],

Cell[BoxData[
 FractionBox["1", "2"]], "Output",
 CellChangeTimes->{3.9398860480435123`*^9, 3.940304962277061*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"a5602a81-3a77-40f1-8b10-0501174e87a4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Tad", " ", "Pole", " ", "Contribution", " ", "for", " ", "M4L", " ", 
   "with", " ", "sixtic", " ", "vertex"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9394633026024637`*^9, 3.939463319088863*^9}, {
  3.939465380529581*^9, 3.939465406660295*^9}, {3.9398840314094753`*^9, 
  3.939884044743985*^9}, {3.9398844964137*^9, 3.939884524736196*^9}, {
  3.9398850383003798`*^9, 3.939885039934628*^9}, {3.939885261277313*^9, 
  3.9398852799352837`*^9}, {3.939885419227229*^9, 3.939885426786376*^9}, {
  3.939885518694737*^9, 3.939885520733736*^9}, {3.939885707758922*^9, 
  3.9398857555340223`*^9}, {3.9398858855719767`*^9, 3.9398859544415293`*^9}, {
  3.93988611149189*^9, 
  3.939886124557345*^9}},ExpressionUUID->"26153323-0978-49f2-bb39-\
da5310910297"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AmpPole", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"{", "l", "}"}], "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " "}]]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9398852957292213`*^9, 3.9398853692446747`*^9}, {
  3.939885432357698*^9, 3.9398854642445183`*^9}, {3.939885524606083*^9, 
  3.939885544719535*^9}, {3.939885769846736*^9, 3.939885812071941*^9}, {
  3.939885960407157*^9, 3.939885998704809*^9}, {3.939886155236055*^9, 
  3.939886182127902*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"0327cfbb-51da-49a6-b736-19d9a16c0f15"],

Cell[BoxData[
 FractionBox["1", "2"]], "Output",
 CellChangeTimes->{3.939886182844561*^9, 3.940304964514135*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"16d1f510-2662-4abf-b331-df448db8b0dd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Tad", " ", "Pole", " ", "Contribution", " ", "for", " ", "M4L", " ", 
   "with", " ", "quintic", " ", "vertex"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9394633026024637`*^9, 3.939463319088863*^9}, {
  3.939465380529581*^9, 3.939465406660295*^9}, {3.9398840314094753`*^9, 
  3.939884044743985*^9}, {3.9398844964137*^9, 3.939884524736196*^9}, {
  3.9398850383003798`*^9, 3.939885039934628*^9}, {3.939885261277313*^9, 
  3.9398852799352837`*^9}, {3.939885419227229*^9, 3.939885426786376*^9}, {
  3.939885518694737*^9, 3.939885520733736*^9}, {3.939885707758922*^9, 
  3.9398857555340223`*^9}, {3.9398858855719767`*^9, 3.9398859544415293`*^9}, {
  3.93988611149189*^9, 3.939886124557345*^9}, {3.939889289814062*^9, 
  3.9398892912074537`*^9}},ExpressionUUID->"40dcf322-7e82-4ae4-877a-\
3c2593fe73b0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AmpPole", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", "l", "}"}]}], "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", "l"]}]]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9398852957292213`*^9, 3.9398853692446747`*^9}, {
  3.939885432357698*^9, 3.9398854642445183`*^9}, {3.939885524606083*^9, 
  3.939885544719535*^9}, {3.939885769846736*^9, 3.939885812071941*^9}, {
  3.939885960407157*^9, 3.939885998704809*^9}, {3.939886155236055*^9, 
  3.939886182127902*^9}, {3.939889298407878*^9, 3.9398893231424713`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"82bd1aaa-9589-474c-a021-fcc625ff5295"],

Cell[BoxData[
 FractionBox["1", "2"]], "Output",
 CellChangeTimes->{
  3.939886182844561*^9, {3.9398893028215227`*^9, 3.9398893268652077`*^9}, 
   3.9403049686341753`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"01daf08b-093f-4987-b530-0fd31a456315"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Tad", " ", "Pole", " ", "Contribution", " ", "for", " ", "M4L", " ", 
   "with", " ", "quintic", "  ", "vertex"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9394633026024637`*^9, 3.939463319088863*^9}, {
  3.939465380529581*^9, 3.939465406660295*^9}, {3.9398840314094753`*^9, 
  3.939884044743985*^9}, {3.9398844964137*^9, 3.939884524736196*^9}, {
  3.9398850383003798`*^9, 3.939885039934628*^9}, {3.939885261277313*^9, 
  3.9398852799352837`*^9}, {3.939885419227229*^9, 3.939885426786376*^9}, {
  3.939885518694737*^9, 3.939885520733736*^9}, {3.939885707758922*^9, 
  3.9398857555340223`*^9}, {3.9398858855719767`*^9, 3.9398859544415293`*^9}, {
  3.93988611149189*^9, 3.939886124557345*^9}, {3.939889289814062*^9, 
  3.9398892912074537`*^9}, {3.93988938461349*^9, 
  3.939889387180935*^9}},ExpressionUUID->"8b71ead8-f822-4556-95b9-\
3d8f4941a010"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AmpPole", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
      RowBox[{"{", "l", "}"}]}], "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}]], " ", 
      SubscriptBox["s", "l"]}]]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.939889358528036*^9, 3.9398893590103283`*^9}, {
  3.9398893938388042`*^9, 3.939889394618724*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"c7d0cc16-881f-4f69-9ad9-0f36179f6ed3"],

Cell[BoxData[
 FractionBox["1", "2"]], "Output",
 CellChangeTimes->{3.939889395630246*^9, 3.940304972623644*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"5bd5e370-d960-4b44-a806-2607758b464a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"5", "-", 
    RowBox[{"point", " ", "1"}], "-", "Loop"}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"momentum", " ", "conservation", " ", 
      SubscriptBox["k", "1"]}], "+", 
     SubscriptBox["k", "2"], "+", 
     SubscriptBox["k", "3"], "+", 
     SubscriptBox["k", "4"], "+", 
     SubscriptBox["k", "5"]}], "=", "0"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.93946328841435*^9, 3.939463288537702*^9}, {
  3.939464127449205*^9, 3.939464129902728*^9}, {3.939465492352538*^9, 
  3.939465532119392*^9}, {3.93988399214954*^9, 3.939884000848703*^9}, {
  3.939889421935947*^9, 3.9398894339948673`*^9}},
 FontSize->24,ExpressionUUID->"f4ff2f4e-60f5-41d5-a204-f70bfe9855ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M5L", "=", 
   RowBox[{"KKmn", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.939462935828451*^9, 3.939462963257504*^9}, {
  3.939884005275406*^9, 3.93988401141162*^9}, {3.939889438632189*^9, 
  3.93988944172089*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"bbd15824-8902-4d13-bd80-6ffa0f547b1c"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Pentagon", " ", "Contributions", " ", "for", " ", "M5L", " ", 
   RowBox[{"(", 
    RowBox[{"ten", " ", "equivalent", " ", "propagators"}], ")"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9394633026024637`*^9, 3.939463319088863*^9}, {
  3.939465380529581*^9, 3.939465406660295*^9}, {3.9398840314094753`*^9, 
  3.939884044743985*^9}, {3.9398894437488413`*^9, 3.939889457737977*^9}, {
  3.9398894911760607`*^9, 
  3.939889491805125*^9}},ExpressionUUID->"366d48bf-2738-4916-bc47-\
d8d4bf077d27"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Pe5p1", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "}"}]}], 
      "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "1", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pe5p2", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "}"}]}], "}"}]}], 
      "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "2", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3", ",", "4"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pe5p3", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "3", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4", ",", "5"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4", ",", "5", ",", "1"}], "}"}]}], "}"}]}], 
      "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "3", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "5"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "5", ",", "1"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pe5p4", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "4", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "5"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "5", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "5", ",", "1", ",", "2"}], "}"}]}], "}"}]}], 
      "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "4", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "5"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "5", ",", "1"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "5", ",", "1", ",", "2"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pe5p5", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "5", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "1", ",", "2"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], 
      "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "5", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "1"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "1", ",", "2"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "1", ",", "2", ",", "3"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pe5p6", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "5", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "4"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "4", ",", "3"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "4", ",", "3", ",", "2"}], "}"}]}], "}"}]}], 
      "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "5", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "4"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "4", ",", "3"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "4", ",", "3", ",", "2"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pe5p7", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "4", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "3"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "3", ",", "2"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "3", ",", "2", ",", "1"}], "}"}]}], "}"}]}], 
      "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "4", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "3"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "3", ",", "2"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "3", ",", "2", ",", "1"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pe5p8", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "3", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2", ",", "1", ",", "5"}], "}"}]}], "}"}]}], 
      "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "3", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "2"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "2", ",", "1"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "2", ",", "1", ",", "5"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pe5p9", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "5"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "5", ",", "4"}], "}"}]}], "}"}]}], 
      "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "2", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "5"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "5", ",", "4"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Pe5p10", "=", 
  RowBox[{"AmpPole", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "l", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"{", "1", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "4"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "4", ",", "3"}], "}"}]}], "}"}]}], 
     "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "1", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "4"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "4", ",", "3"}], "}"}]}]]}]]}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.936881832905656*^9, 3.936881912452702*^9}, 
   3.9368820792445183`*^9, {3.936882125765456*^9, 3.936882283194968*^9}, {
   3.936882338681139*^9, 3.9368824201836576`*^9}, {3.936885007563262*^9, 
   3.9368850862438927`*^9}, {3.9394635895591288`*^9, 
   3.9394637148729477`*^9}, {3.9394654309421597`*^9, 3.939465461764863*^9}, 
   3.939465544160742*^9, {3.939793277633691*^9, 3.939793295943781*^9}, {
   3.939880316937976*^9, 3.93988043335857*^9}, {3.939880477952179*^9, 
   3.9398805991106443`*^9}, {3.939880649750949*^9, 3.939880655242436*^9}, {
   3.939883670188395*^9, 3.9398836754494143`*^9}, {3.9398840500540648`*^9, 
   3.9398843592812634`*^9}, {3.940305388617188*^9, 3.940305628291025*^9}, {
   3.94030607339338*^9, 3.940306133152525*^9}, {3.940306178658908*^9, 
   3.940306374696504*^9}, {3.9403064057615337`*^9, 3.940306692205254*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"a649b5a3-c5b3-468c-a3f6-386c0ed80026"],

Cell[BoxData[
 FractionBox["1", "10"]], "Output",
 CellChangeTimes->{3.9403066964487143`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"38d11cc3-0e55-4478-b89b-6ce341f72fec"],

Cell[BoxData[
 FractionBox["1", "10"]], "Output",
 CellChangeTimes->{3.940306699104424*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"9cf54923-9a28-4775-90ad-e355fe0bfa27"],

Cell[BoxData[
 FractionBox["1", "10"]], "Output",
 CellChangeTimes->{3.940306701735879*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"e9def324-f150-430d-9635-48b50fc182fa"],

Cell[BoxData[
 FractionBox["1", "10"]], "Output",
 CellChangeTimes->{3.94030670444131*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"d1557fdc-82fa-4eda-91b4-9fa6117b0f9f"],

Cell[BoxData[
 FractionBox["1", "10"]], "Output",
 CellChangeTimes->{3.940306707192575*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"c4afd74a-65ac-46b8-a902-1e47f057948f"],

Cell[BoxData[
 FractionBox["1", "10"]], "Output",
 CellChangeTimes->{3.9403067100026083`*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"8b948acd-2d46-4d86-82d0-fd127bfbc63d"],

Cell[BoxData[
 FractionBox["1", "10"]], "Output",
 CellChangeTimes->{3.9403067127611427`*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"14aa537f-67fd-4821-a47b-c27cc72b4eec"],

Cell[BoxData[
 FractionBox["1", "10"]], "Output",
 CellChangeTimes->{3.9403067156093807`*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"d819d025-90ce-489c-b93a-99f31d8cd149"],

Cell[BoxData[
 FractionBox["1", "10"]], "Output",
 CellChangeTimes->{3.940306718552411*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"7d272d68-8a74-4b2a-b8d0-e367097f0fb5"],

Cell[BoxData[
 FractionBox["1", "10"]], "Output",
 CellChangeTimes->{3.940306721518663*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"375d0116-e78c-48a6-bc3f-07f82eba0039"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pe5p1", "+", "Pe5p2", "+", "Pe5p3", "+", "Pe5p4", "+", "Pe5p5", "+",
   "Pe5p6", "+", "Pe5p7", "+", "Pe5p8", "+", "Pe5p9", "+", "Pe5p10", 
  RowBox[{"(*", 
   RowBox[{
   "Total", " ", "Pentagon", " ", "Contribution", " ", "for", " ", "M5L"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.940306735775316*^9, 3.9403068154802*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"de75f9ac-cd2e-4658-aafc-b9c43d38592b"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.9403067671733093`*^9, 3.940306818502911*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"acb0f559-deb8-4ed7-982b-5d79d5cb13b5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Trinagle", " ", "Contributions", " ", "for", " ", "M5L", " ", 
   RowBox[{"(", 
    RowBox[{"six", " ", "equivalent", " ", "propagators"}], ")"}], " ", 
   "with", " ", "two", " ", "cubic", " ", "vertex"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9394633026024637`*^9, 3.939463319088863*^9}, {
  3.939465380529581*^9, 3.939465406660295*^9}, {3.9398840314094753`*^9, 
  3.939884044743985*^9}, {3.9398844964137*^9, 3.939884524736196*^9}, {
  3.9398850383003798`*^9, 3.939885039934628*^9}, {3.9403068733072968`*^9, 
  3.940306880909542*^9}},ExpressionUUID->"2713fe1e-f30f-408b-9780-\
67ecd29fb303"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tr5pccv1", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "}"}]}], 
      "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", 
       RowBox[{"3", ",", "4"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tr5pccv2", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4", ",", "5"}], "}"}]}], "}"}]}], "}"}]}], 
    "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", 
       RowBox[{"3", ",", "4"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "5"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tr5pccv3", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "5", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "1", ",", "2"}], "}"}]}], "}"}]}], "}"}]}], 
    "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", 
       RowBox[{"3", ",", "4"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "5", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "1", ",", "2"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tr5pccv4", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "5", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "3", ",", "4"}], "}"}]}], "}"}]}], "}"}]}], 
    "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", 
       RowBox[{"3", ",", "4"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "5", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "3", ",", "4"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tr5pccv5", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4", ",", "1", ",", "2"}], "}"}]}], "}"}]}], 
      "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", 
       RowBox[{"3", ",", "4"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "1", ",", "2"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Tr5pccv6", "=", 
  RowBox[{"AmpPole", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}], ",", 
      RowBox[{"{", "l", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "5"}], "}"}]}], "}"}]}], "}"}]}], "]"}], 
  
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", 
       RowBox[{"3", ",", "4"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "5"}], "}"}]}]]}]]}], "*)"}]}]}], "Input",\

 CellChangeTimes->{{3.936881832905656*^9, 3.936881912452702*^9}, 
   3.9368820792445183`*^9, {3.936882125765456*^9, 3.936882283194968*^9}, {
   3.936882338681139*^9, 3.9368824201836576`*^9}, {3.936885007563262*^9, 
   3.9368850862438927`*^9}, {3.9394635895591288`*^9, 
   3.9394637148729477`*^9}, {3.9394654309421597`*^9, 3.939465461764863*^9}, 
   3.939465544160742*^9, {3.939793277633691*^9, 3.939793295943781*^9}, {
   3.939880316937976*^9, 3.93988043335857*^9}, {3.939880477952179*^9, 
   3.9398805991106443`*^9}, {3.939880649750949*^9, 3.939880655242436*^9}, {
   3.939883670188395*^9, 3.9398836754494143`*^9}, {3.9398840500540648`*^9, 
   3.9398843592812634`*^9}, {3.939884530033997*^9, 3.939884559778337*^9}, {
   3.939884594834118*^9, 3.939884604148163*^9}, {3.93988463860467*^9, 
   3.939884877093174*^9}, {3.939885047134576*^9, 3.939885116715427*^9}, {
   3.940306965940036*^9, 3.940307307055667*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"7f6fa672-a987-4c50-b050-0a68ba676920"],

Cell[BoxData[
 FractionBox["1", "5"]], "Output",
 CellChangeTimes->{3.940307312472129*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"230021be-2b1d-46f3-a45a-50851ebbb10c"],

Cell[BoxData[
 FractionBox["1", "5"]], "Output",
 CellChangeTimes->{3.940307315241561*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"b97665b8-f64f-4fbd-a2b4-10786f7243f9"],

Cell[BoxData[
 FractionBox["1", "10"]], "Output",
 CellChangeTimes->{3.94030731803864*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"6199f7c2-3d0a-4c2b-8f3e-09c33cb6fc42"],

Cell[BoxData[
 FractionBox["1", "10"]], "Output",
 CellChangeTimes->{3.9403073208564987`*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"525b99c8-a754-4494-8a3e-33a3e76511ad"],

Cell[BoxData[
 FractionBox["1", "5"]], "Output",
 CellChangeTimes->{3.940307323742256*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"d2a7921a-d82e-49d0-9223-72472ec9c055"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tr5pccv1", "+", "Tr5pccv2", "+", "Tr5pccv3", "+", "Tr5pccv4", "+", 
  "Tr5pccv5", "+", "Tr5pccv6", " ", 
  RowBox[{"(*", 
   RowBox[{
   "Total", " ", "Triangle", " ", "Contribution", " ", "with", " ", "two", 
    " ", "cubic", " ", "vertices", " ", "for", " ", "M5L"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.940307339782316*^9, 3.940307391215321*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"a2886143-07fa-4b49-90e8-e5ddbfe700ba"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.940307355814872*^9, 3.940307391450819*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"cddca9b0-2644-4c42-92a5-a18959444553"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"6", "-", 
    RowBox[{"point", " ", "1"}], "-", "Loop"}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"momentum", " ", "conservation", " ", 
      SubscriptBox["k", "1"]}], "+", 
     SubscriptBox["k", "2"], "+", 
     SubscriptBox["k", "3"], "+", 
     SubscriptBox["k", "4"], "+", 
     SubscriptBox["k", "5"], "+", 
     SubscriptBox["k", "6"]}], "=", "0"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.93946328841435*^9, 3.939463288537702*^9}, {
  3.939464127449205*^9, 3.939464129902728*^9}, {3.939465492352538*^9, 
  3.939465532119392*^9}, {3.93988399214954*^9, 3.939884000848703*^9}, {
  3.939889421935947*^9, 3.9398894339948673`*^9}, {3.940307450764173*^9, 
  3.94030746091015*^9}},
 FontSize->24,ExpressionUUID->"266b3b85-13f8-453f-bd2a-81eee077c140"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M6L", "=", 
   RowBox[{"KKmn", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.939462935828451*^9, 3.939462963257504*^9}, {
  3.939884005275406*^9, 3.93988401141162*^9}, {3.939889438632189*^9, 
  3.93988944172089*^9}, {3.940307465297862*^9, 3.9403074653991213`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"0c16cedb-6a42-4ff4-a870-808527cfc645"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Pentagon", " ", "Contributions", " ", "for", " ", "M6L", " ", 
   RowBox[{"(", 
    RowBox[{"ten", " ", "equivalent", " ", "propagators"}], ")"}], " ", 
   "with", " ", "cubic", " ", "vertex"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9394633026024637`*^9, 3.939463319088863*^9}, {
  3.939465380529581*^9, 3.939465406660295*^9}, {3.9398840314094753`*^9, 
  3.939884044743985*^9}, {3.9398894437488413`*^9, 3.939889457737977*^9}, {
  3.9398894911760607`*^9, 3.939889491805125*^9}, {3.94030747171979*^9, 
  3.940307488675349*^9}},ExpressionUUID->"7a06bd52-7aa0-4221-8f49-\
8555fc353fec"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Pe6p1", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}]}], 
        "}"}]}], "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}]}]]}]]}],
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pe6p2", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "3", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4", ",", "5"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "}"}]}], "}"}]}], 
      "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "3", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "5"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pe6p3", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "4", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "5"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "5", ",", "6"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "5", ",", "6", ",", "1", ",", "2"}], "}"}]}], 
        "}"}]}], "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "4", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "5"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "5", ",", "6"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "5", ",", "6", ",", "1", ",", "2"}], "}"}]}]]}]]}],
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pe6p4", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "5", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6", ",", "1", ",", "2"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6", ",", "1", ",", "2", ",", "3"}], "}"}]}], 
        "}"}]}], "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "5", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "6"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "6", ",", "1", ",", "2"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "6", ",", "1", ",", "2", ",", "3"}], "}"}]}]]}]]}],
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pe6p5", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "6", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "1", ",", "2"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "1", ",", "2", ",", "3"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "1", ",", "2", ",", "3", ",", "4"}], "}"}]}], 
        "}"}]}], "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "6", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "1", ",", "2"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "1", ",", "2", ",", "3"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "1", ",", "2", ",", "3", ",", "4"}], "}"}]}]]}]]}],
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pe6p6", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "6", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "5"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "5", ",", "4"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "5", ",", "4", ",", "3"}], "}"}]}], "}"}]}], 
      "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "6", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "5"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "5", ",", "4"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "5", ",", "4", ",", "3"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pe6p7", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "5", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "4"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "4", ",", "3"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "4", ",", "3", ",", "1", ",", "2"}], "}"}]}], 
        "}"}]}], "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "5", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "4"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "4", ",", "3"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "4", ",", "3", ",", "1", ",", "2"}], "}"}]}]]}]]}],
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pe6p8", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "4", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "3"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "3", ",", "1", ",", "2"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "3", ",", "1", ",", "2", ",", "6"}], "}"}]}], 
        "}"}]}], "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "4", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "3"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "3", ",", "1", ",", "2"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "3", ",", "1", ",", "2", ",", "6"}], "}"}]}]]}]]}],
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pe6p9", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "3", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1", ",", "2", ",", "6"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1", ",", "2", ",", "6", ",", "5"}], "}"}]}], 
        "}"}]}], "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "3", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1", ",", "2"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1", ",", "2", ",", "6"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1", ",", "2", ",", "6", ",", "5"}], "}"}]}]]}]]}],
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Pe6p10", "=", 
  RowBox[{"AmpPole", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", "l", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "6"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "6", ",", "5"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "6", ",", "5", ",", "4"}], "}"}]}], 
       "}"}]}], "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "6"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "6", ",", "5"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "6", ",", "5", ",", "4"}], "}"}]}]]}]]}],
    "*)"}]}]}], "Input",
 CellChangeTimes->{{3.936881832905656*^9, 3.936881912452702*^9}, 
   3.9368820792445183`*^9, {3.936882125765456*^9, 3.936882283194968*^9}, {
   3.936882338681139*^9, 3.9368824201836576`*^9}, {3.936885007563262*^9, 
   3.9368850862438927`*^9}, {3.9394635895591288`*^9, 
   3.9394637148729477`*^9}, {3.9394654309421597`*^9, 3.939465461764863*^9}, 
   3.939465544160742*^9, {3.939793277633691*^9, 3.939793295943781*^9}, {
   3.939880316937976*^9, 3.93988043335857*^9}, {3.939880477952179*^9, 
   3.9398805991106443`*^9}, {3.939880649750949*^9, 3.939880655242436*^9}, {
   3.939883670188395*^9, 3.9398836754494143`*^9}, {3.9398840500540648`*^9, 
   3.9398843592812634`*^9}, {3.940305388617188*^9, 3.940305628291025*^9}, {
   3.94030607339338*^9, 3.940306133152525*^9}, {3.940306178658908*^9, 
   3.940306374696504*^9}, {3.9403064057615337`*^9, 3.940306692205254*^9}, {
   3.940307499827817*^9, 3.940307541507221*^9}, {3.940307625083637*^9, 
   3.9403076465395203`*^9}, {3.9403076778220987`*^9, 3.940307733817873*^9}, {
   3.9403078251661873`*^9, 3.9403081804369793`*^9}, {3.940308213852872*^9, 
   3.9403083900809717`*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"b7821b8c-170a-4618-851d-c446db8d8c19"],

Cell[BoxData[
 FractionBox["1", "6"]], "Output",
 CellChangeTimes->{3.940308521428307*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"7fe2ac60-cd9b-4dd9-92ff-a26dc340d850"],

Cell[BoxData[
 FractionBox["1", "12"]], "Output",
 CellChangeTimes->{3.9403085849709463`*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"4e6e5ad7-87b7-4945-97cf-0b75055b989d"],

Cell[BoxData[
 FractionBox["1", "12"]], "Output",
 CellChangeTimes->{3.940308648015123*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"fba84e01-c8ec-45ee-bb52-9b991b873de5"],

Cell[BoxData[
 FractionBox["1", "12"]], "Output",
 CellChangeTimes->{3.940308711904479*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"1908d5fa-5397-4759-a1f4-1aafcd49a7ab"],

Cell[BoxData[
 FractionBox["1", "12"]], "Output",
 CellChangeTimes->{3.9403087745252333`*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"e4d41777-1b02-47a7-a1d5-6ad9758efa02"],

Cell[BoxData[
 FractionBox["1", "12"]], "Output",
 CellChangeTimes->{3.940308838129939*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"98508f1c-3781-490c-9103-59ec8dd35fc0"],

Cell[BoxData[
 FractionBox["1", "12"]], "Output",
 CellChangeTimes->{3.94030890123528*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"24c09879-f2c6-4850-b387-f4eac8ceb041"],

Cell[BoxData[
 FractionBox["1", "12"]], "Output",
 CellChangeTimes->{3.94030896306695*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"b72105ca-9e09-441b-a025-d12523487ae3"],

Cell[BoxData[
 FractionBox["1", "12"]], "Output",
 CellChangeTimes->{3.940309025583376*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"448d7e25-07e4-4c4a-b25d-d8803c92bd72"],

Cell[BoxData[
 FractionBox["1", "6"]], "Output",
 CellChangeTimes->{3.940309088988399*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"0d2620e5-4d64-4ce1-bb7d-5e4ae8ff90fe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pe6p1", "+", "Pe6p2", "+", "Pe6p3", "+", "Pe6p4", "+", "Pe6p5", "+",
   "Pe6p6", "+", "Pe6p7", "+", "Pe6p8", "+", "Pe6p9", "+", "Pe6p10", 
  RowBox[{"(*", 
   RowBox[{
   "Total", " ", "Pentagon", " ", "Contributions", " ", "for", " ", "M6L", 
    " ", "with", " ", "cubic", " ", "vertex"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.940309104443582*^9, 3.9403091629185677`*^9}, {
  3.9403092596169567`*^9, 3.9403092746986*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"41ec9269-485d-4423-8d72-f691dd2151f5"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.9403091225417967`*^9, 3.94030916337652*^9, 
  3.940309279256906*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"7a26248b-a791-4b06-84f5-8cef189059c7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Trinagle", " ", "Contributions", " ", "for", " ", "M6L", " ", 
   RowBox[{"(", 
    RowBox[{"six", " ", "equivalent", " ", "propagators"}], ")"}], " ", 
   "with", " ", "one", " ", "cubic", " ", "and", " ", "quintic", " ", 
   "vertex"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9394633026024637`*^9, 3.939463319088863*^9}, {
  3.939465380529581*^9, 3.939465406660295*^9}, {3.9398840314094753`*^9, 
  3.939884044743985*^9}, {3.9398844964137*^9, 3.939884524736196*^9}, {
  3.9398850383003798`*^9, 3.939885039934628*^9}, {3.9403068733072968`*^9, 
  3.940306880909542*^9}, {3.940309216018906*^9, 3.94030922972218*^9}, {
  3.940309559735024*^9, 
  3.940309562831499*^9}},ExpressionUUID->"676ffc82-b952-48e1-81b1-\
b4caebc9fcf6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tr6pcqv1", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}]}], 
        "}"}]}], "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}]}]]}]]}],
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tr6pcqv2", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4", ",", "5"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "}"}]}], "}"}]}], 
      "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "5"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tr6pcqv3", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "6", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "1", ",", "2"}], "}"}]}], "}"}]}], "}"}]}], 
    "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "6", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "1", ",", "2"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tr6pcqv4", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", "6", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "3", ",", "4", ",", "5"}], "}"}]}], "}"}]}], 
      "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", "6", "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "3", ",", "4", ",", "5"}], "}"}]}]]}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tr6pcqv5", "=", 
   RowBox[{"AmpPole", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "l", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4", ",", "5"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4", ",", "5", ",", "1", ",", "2"}], "}"}]}], 
        "}"}]}], "}"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "5"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "5", ",", "1", ",", "2"}], "}"}]}]]}]]}],
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Tr6pcqv6", "=", 
  RowBox[{"AmpPole", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", "l", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "6"}], "}"}]}], "}"}]}], "}"}]}], "]"}], 
  
  RowBox[{"(*", 
   RowBox[{"propagator", " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["s", "l"], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}]], " ", 
      SubscriptBox["s", 
       RowBox[{"l", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "6"}], "}"}]}]]}]]}], "*)"}]}]}], "Input",\

 CellChangeTimes->{{3.936881832905656*^9, 3.936881912452702*^9}, 
   3.9368820792445183`*^9, {3.936882125765456*^9, 3.936882283194968*^9}, {
   3.936882338681139*^9, 3.9368824201836576`*^9}, {3.936885007563262*^9, 
   3.9368850862438927`*^9}, {3.9394635895591288`*^9, 
   3.9394637148729477`*^9}, {3.9394654309421597`*^9, 3.939465461764863*^9}, 
   3.939465544160742*^9, {3.939793277633691*^9, 3.939793295943781*^9}, {
   3.939880316937976*^9, 3.93988043335857*^9}, {3.939880477952179*^9, 
   3.9398805991106443`*^9}, {3.939880649750949*^9, 3.939880655242436*^9}, {
   3.939883670188395*^9, 3.9398836754494143`*^9}, {3.9398840500540648`*^9, 
   3.9398843592812634`*^9}, {3.939884530033997*^9, 3.939884559778337*^9}, {
   3.939884594834118*^9, 3.939884604148163*^9}, {3.93988463860467*^9, 
   3.939884877093174*^9}, {3.939885047134576*^9, 3.939885116715427*^9}, {
   3.940306965940036*^9, 3.940307307055667*^9}, {3.940309292465364*^9, 
   3.9403093214993057`*^9}, {3.9403095167998877`*^9, 3.940309516829741*^9}, {
   3.94030956867028*^9, 3.9403098586799393`*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"2f5708bf-64c4-4d1d-8430-029a779b1c1b"],

Cell[BoxData[
 FractionBox["1", "6"]], "Output",
 CellChangeTimes->{3.94030998656314*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"64cb2d02-8a7f-4609-bef0-69e6652b5315"],

Cell[BoxData[
 FractionBox["1", "4"]], "Output",
 CellChangeTimes->{3.940310050887096*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"9604536a-f01c-4f46-a600-d2b7b32f1e4a"],

Cell[BoxData[
 FractionBox["1", "12"]], "Output",
 CellChangeTimes->{3.94031011334846*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"b18ddd72-92e6-4b4b-9914-142c551c1284"],

Cell[BoxData[
 FractionBox["1", "12"]], "Output",
 CellChangeTimes->{3.94031017542745*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"4b2699bd-5c28-48ee-9172-b58882659ded"],

Cell[BoxData[
 FractionBox["1", "4"]], "Output",
 CellChangeTimes->{3.9403102371513643`*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"98d06b75-f6e6-461a-bbd3-62757be573b1"],

Cell[BoxData[
 FractionBox["1", "6"]], "Output",
 CellChangeTimes->{3.9403102994411287`*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"b23dfd48-169f-4146-8a34-dda95d01be5e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tr6pcqv1", "+", "Tr6pcqv2", "+", "Tr6pcqv3", "+", "Tr6pcqv4", "+", 
  "Tr6pcqv5", "+", "Tr6pcqv6"}]], "Input",
 CellChangeTimes->{{3.940309930339921*^9, 3.9403099501724043`*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"5cc5eeaf-f4bb-4ad4-afab-15f86d4793ab"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.940310405256682*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"582dba46-32aa-4101-88bf-cde7fcc6fc0b"]
}, Open  ]]
},
WindowSize->{1381, 662},
WindowMargins->{{98, Automatic}, {-200, Automatic}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 367, 8, 37, "Input",ExpressionUUID->"7d78fd58-c523-4181-a23f-b904302bc8e9"],
Cell[928, 30, 2303, 53, 69, "Input",ExpressionUUID->"e58dd66a-5427-4c7e-a497-98b3c7bfb472"],
Cell[3234, 85, 2547, 79, 186, "Input",ExpressionUUID->"61354ab2-3889-46d2-be51-49c9e8636672"],
Cell[5784, 166, 1520, 45, 52, "Input",ExpressionUUID->"5b3381e7-18a4-4b8f-8e4b-81aefd718d3c"],
Cell[CellGroupData[{
Cell[7329, 215, 619, 15, 60, "Input",ExpressionUUID->"79d793de-293a-4d07-82ae-607806b8c25d"],
Cell[7951, 232, 568, 14, 65, "Output",ExpressionUUID->"ccbcaccc-ea34-49a5-a297-b2ce961672de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8556, 251, 505, 13, 37, "Input",ExpressionUUID->"2c858fed-338b-4213-a169-1c37d14d46b8"],
Cell[9064, 266, 305, 5, 42, "Output",ExpressionUUID->"aa9d1da4-b285-4b21-b3f3-b92a4f2e2b53"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9406, 276, 741, 19, 64, "Input",ExpressionUUID->"d88c6c21-3427-4193-9f72-410c507e3eec"],
Cell[10150, 297, 1127, 35, 42, "Output",ExpressionUUID->"e889d442-b20c-4748-8bda-cbb0ff694a7e"],
Cell[11280, 334, 432, 11, 43, "Output",ExpressionUUID->"a4cc3fa3-015c-4af2-89f6-ae4ab09fc962"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11749, 350, 780, 20, 64, "Input",ExpressionUUID->"818549c5-e879-484d-b7a9-3f69bb7fb173"],
Cell[12532, 372, 4613, 149, 121, "Output",ExpressionUUID->"2c3f8829-ba0b-4909-851c-3d6a7ac204c5"],
Cell[17148, 523, 445, 12, 43, "Output",ExpressionUUID->"56ff6251-4593-4f77-aa82-3075f805e4ef"]
}, Open  ]],
Cell[17608, 538, 552, 9, 54, "Input",ExpressionUUID->"fda4bd35-b868-4cd6-99be-ae9efd8ea3d7"],
Cell[18163, 549, 323, 7, 37, "Input",ExpressionUUID->"0a1e71f3-b6b9-4a64-abc0-e8dbd04bcd60"],
Cell[18489, 558, 25028, 636, 1186, "Input",ExpressionUUID->"5f4250df-3957-48db-83a5-12265db29a6d"],
Cell[43520, 1196, 694, 15, 103, "Input",ExpressionUUID->"9ef61acf-71cc-4724-8cac-5b146fbde93e"],
Cell[CellGroupData[{
Cell[44239, 1215, 826, 21, 37, "Input",ExpressionUUID->"344fa66d-99c2-4a41-8fbd-ca5f371c163d"],
Cell[45068, 1238, 630, 16, 43, "Output",ExpressionUUID->"57642d6e-dbba-45e5-8453-c9290d12164f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45735, 1259, 791, 20, 37, "Input",ExpressionUUID->"ebc29fdb-b0bf-4386-98bf-3aa5efe13099"],
Cell[46529, 1281, 2419, 80, 125, "Output",ExpressionUUID->"3f18a1b6-d0e7-4ab3-aef7-9081f4d7fc00"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48985, 1366, 861, 21, 37, "Input",ExpressionUUID->"41a11430-9cd8-4dcb-a38b-8adb3a7aed77"],
Cell[49849, 1389, 21386, 728, 1021, "Output",ExpressionUUID->"4f3a44db-547a-4827-a4dc-a170ece4ad55"]
}, Open  ]],
Cell[71250, 2120, 606, 10, 54, "Input",ExpressionUUID->"3d7861ed-338a-4f15-a4bc-d23000921107"],
Cell[71859, 2132, 54676, 1327, 2525, "Input",ExpressionUUID->"5a65d3b2-310d-46e6-882e-f1dff3fdd644"],
Cell[126538, 3461, 611, 12, 37, "Input",ExpressionUUID->"98cada53-1ced-48a6-9873-3032079f6da3"],
Cell[127152, 3475, 4266, 108, 153, "Input",ExpressionUUID->"8e8db8d8-961c-450e-908c-e7dfb441d430"],
Cell[131421, 3585, 282, 7, 37, "Input",ExpressionUUID->"9e46091b-2eb9-4ab5-a437-c424cf43beff"],
Cell[131706, 3594, 272, 6, 54, "Input",ExpressionUUID->"4dd7f5aa-facc-429c-8148-f1f13fc01594"],
Cell[CellGroupData[{
Cell[132003, 3604, 229, 4, 37, "Input",ExpressionUUID->"ff973c2d-ca3f-44fe-9771-c3508021ccb7"],
Cell[132235, 3610, 521, 16, 69, "Output",ExpressionUUID->"ea0c5e53-7dc5-4d1a-a89d-2fa6faf30da0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132793, 3631, 301, 7, 37, "Input",ExpressionUUID->"1b89e999-4657-4a77-9df0-5e08e205f1f3"],
Cell[133097, 3640, 191, 3, 59, "Output",ExpressionUUID->"bc91fd2f-7004-47a1-ad60-bc3dac6e2dbc"]
}, Open  ]],
Cell[133303, 3646, 441, 11, 54, "Input",ExpressionUUID->"f218f0d8-755b-4477-8b92-60ac7b78361c"],
Cell[CellGroupData[{
Cell[133769, 3661, 325, 7, 37, "Input",ExpressionUUID->"24c192aa-af83-46ed-afb2-2af7678f24fd"],
Cell[134097, 3670, 2743, 94, 125, "Output",ExpressionUUID->"0018aaa2-1191-4ae8-aea1-08105e7d3d65"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136877, 3769, 787, 24, 37, "Input",ExpressionUUID->"d9640fe6-20f3-47a6-9aab-8619c936f666"],
Cell[137667, 3795, 215, 4, 59, "Output",ExpressionUUID->"2844f013-0afd-4d64-9537-356a1493d9cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137919, 3804, 302, 8, 37, "Input",ExpressionUUID->"245a7541-bb05-4e77-9d58-22674487b75c"],
Cell[138224, 3814, 216, 4, 59, "Output",ExpressionUUID->"fddac71a-e3b5-428b-baef-c24d5002c7cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138477, 3823, 405, 11, 37, "Input",ExpressionUUID->"04f834c9-acf5-4112-8c83-eb770691b964"],
Cell[138885, 3836, 218, 4, 59, "Output",ExpressionUUID->"a7ab08a1-faac-4753-8097-af2778e4d6ea"]
}, Open  ]],
Cell[139118, 3843, 567, 14, 54, "Input",ExpressionUUID->"89a92f20-5294-4464-a7e6-893bda4fd74e"],
Cell[139688, 3859, 307, 7, 37, "Input",ExpressionUUID->"24cb9bf8-5765-412c-838a-8ab0d49990c0"],
Cell[139998, 3868, 387, 9, 37, "Input",ExpressionUUID->"709762bf-6cc2-49aa-b90e-eb006c565677"],
Cell[CellGroupData[{
Cell[140410, 3881, 5670, 182, 255, "Input",ExpressionUUID->"f0c55f50-0240-4d70-a590-ec2ec6e418ac"],
Cell[146083, 4065, 191, 3, 60, "Output",ExpressionUUID->"61ae4f13-a0cf-40d2-9ca6-e86cc1be406f"],
Cell[146277, 4070, 191, 3, 60, "Output",ExpressionUUID->"7cf504dc-c07f-489e-ba35-df7a9c1e0884"],
Cell[146471, 4075, 191, 3, 60, "Output",ExpressionUUID->"3ae18a4d-a752-4110-ac9f-0fee9b655306"],
Cell[146665, 4080, 193, 3, 60, "Output",ExpressionUUID->"1b29e492-e3f4-49ad-ad55-f4541a18c2cc"],
Cell[146861, 4085, 191, 3, 60, "Output",ExpressionUUID->"13b1ad5a-ead9-4978-a175-40c76fc02877"],
Cell[147055, 4090, 191, 3, 60, "Output",ExpressionUUID->"39dc43b9-84bd-4c94-9ff7-0444df3c7437"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147283, 4098, 468, 11, 37, "Input",ExpressionUUID->"8013db67-faa4-4105-bc67-efc8aee1fbd4"],
Cell[147754, 4111, 222, 3, 42, "Output",ExpressionUUID->"e8b95f9b-00cb-4b66-865e-5558b1f90e02"]
}, Open  ]],
Cell[147991, 4117, 445, 9, 37, "Input",ExpressionUUID->"517c2692-60ae-4b3b-81d2-26b4117b60d7"],
Cell[CellGroupData[{
Cell[148461, 4130, 1654, 52, 91, "Input",ExpressionUUID->"cb644f74-dfce-468c-b561-c3465315ae14"],
Cell[150118, 4184, 267, 4, 60, "Output",ExpressionUUID->"6dd3e524-4d2a-4b3c-90ac-f956821afe3b"],
Cell[150388, 4190, 267, 4, 60, "Output",ExpressionUUID->"5994cb49-e4ed-49d7-bb87-b41aa7c92e16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150692, 4199, 257, 4, 37, "Input",ExpressionUUID->"b7f00c5c-9549-4ba7-abf7-6d1901a16fe1"],
Cell[150952, 4205, 245, 5, 59, "Output",ExpressionUUID->"c6a4c518-fbf1-4696-8025-0a4ddad45dc1"]
}, Open  ]],
Cell[151212, 4213, 447, 9, 37, "Input",ExpressionUUID->"3b048d08-f91d-4605-8362-ba64647c0574"],
Cell[CellGroupData[{
Cell[151684, 4226, 1541, 47, 91, "Input",ExpressionUUID->"cb3bc0f6-2859-42fc-ad1f-53caeed86831"],
Cell[153228, 4275, 245, 4, 60, "Output",ExpressionUUID->"76aa4e64-be54-4c21-8962-c6b52484f65d"],
Cell[153476, 4281, 245, 4, 60, "Output",ExpressionUUID->"82f4ee8a-c4b1-405c-9919-7feb9dd5496f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153758, 4290, 204, 3, 37, "Input",ExpressionUUID->"7ecf22a2-3d01-49f7-be45-bdbebe388f47"],
Cell[153965, 4295, 191, 3, 59, "Output",ExpressionUUID->"687d67e7-7061-435b-baf7-1cb3f6825472"]
}, Open  ]],
Cell[154171, 4301, 474, 9, 37, "Input",ExpressionUUID->"67fec0e5-6652-4a8a-9b8f-c8a509c181d4"],
Cell[CellGroupData[{
Cell[154670, 4314, 626, 15, 47, "Input",ExpressionUUID->"18643bf9-d333-4f98-bba6-1897ae9ab5e9"],
Cell[155299, 4331, 190, 3, 59, "Output",ExpressionUUID->"a9c51dcd-f3ce-4580-90d7-a886be064824"]
}, Open  ]],
Cell[155504, 4337, 528, 10, 37, "Input",ExpressionUUID->"78a20265-f12a-4b4d-84ec-b6cf9d0d42d1"],
Cell[CellGroupData[{
Cell[156057, 4351, 838, 22, 50, "Input",ExpressionUUID->"d8af9256-8bbc-4bc9-94c9-19aea18e426c"],
Cell[156898, 4375, 217, 4, 59, "Output",ExpressionUUID->"b0565ba1-7529-4c53-aef9-8571720b8730"]
}, Open  ]],
Cell[157130, 4382, 572, 10, 37, "Input",ExpressionUUID->"cbb0ed4a-16ae-4f26-bfcf-da4e9503e581"],
Cell[CellGroupData[{
Cell[157727, 4396, 1040, 27, 50, "Input",ExpressionUUID->"70cb90e2-f027-48f8-8010-a2daf7058a05"],
Cell[158770, 4425, 239, 4, 59, "Output",ExpressionUUID->"fd625780-7ce7-4a48-b5b3-277c9fb987c0"]
}, Open  ]],
Cell[159024, 4432, 647, 15, 54, "Input",ExpressionUUID->"54a6335d-4bab-4f37-bd27-c46de946dcce"],
Cell[159674, 4449, 368, 9, 37, "Input",ExpressionUUID->"3e1257da-3eb1-4f5d-85c4-ed36cb70b536"],
Cell[160045, 4460, 432, 9, 37, "Input",ExpressionUUID->"199370ff-dc91-4081-bfcc-6e30f9a81526"],
Cell[CellGroupData[{
Cell[160502, 4473, 9676, 314, 337, "Input",ExpressionUUID->"9aaea955-ab53-49ee-9636-d0eb4b37a5df"],
Cell[170181, 4789, 191, 3, 60, "Output",ExpressionUUID->"af923831-359c-43ea-9b17-39010ea51adf"],
Cell[170375, 4794, 190, 3, 60, "Output",ExpressionUUID->"d17f6364-828b-43b6-8895-9cb533f9cdf3"],
Cell[170568, 4799, 191, 3, 60, "Output",ExpressionUUID->"57fe01f7-2a32-4896-9b6f-068a0af2fa61"],
Cell[170762, 4804, 193, 3, 60, "Output",ExpressionUUID->"db07394b-671d-43d5-a784-f86ee97b2c12"],
Cell[170958, 4809, 191, 3, 60, "Output",ExpressionUUID->"c610afee-9231-4cba-9291-31e535413ea8"],
Cell[171152, 4814, 189, 3, 60, "Output",ExpressionUUID->"a38bfe1f-aae4-4d38-90ee-15b7eb09bba5"],
Cell[171344, 4819, 191, 3, 60, "Output",ExpressionUUID->"5710b298-40bb-4a1b-9ec6-090e90835ba0"],
Cell[171538, 4824, 189, 3, 60, "Output",ExpressionUUID->"c8c01a50-8443-408e-b148-c4b44262bae0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171764, 4832, 403, 7, 37, "Input",ExpressionUUID->"b16b5d5a-9b77-4c3f-940f-7fcac4e6f956"],
Cell[172170, 4841, 171, 2, 42, "Output",ExpressionUUID->"961ecc46-e958-4680-8729-dd0cd68c4426"]
}, Open  ]],
Cell[172356, 4846, 527, 10, 37, "Input",ExpressionUUID->"c7b6228f-34e4-4fee-a994-68fea79db783"],
Cell[CellGroupData[{
Cell[172908, 4860, 6162, 194, 255, "Input",ExpressionUUID->"71bcc6bf-7bd4-4847-9eaf-691d109e1ed0"],
Cell[179073, 5056, 191, 3, 59, "Output",ExpressionUUID->"9bdc2f4a-8731-4c3b-bf3b-34205d0f1477"],
Cell[179267, 5061, 191, 3, 60, "Output",ExpressionUUID->"59e177e0-3a17-49e9-9665-e73cd00d1907"],
Cell[179461, 5066, 193, 3, 60, "Output",ExpressionUUID->"bb044859-9fc7-43e0-8146-173d95a728f2"],
Cell[179657, 5071, 191, 3, 60, "Output",ExpressionUUID->"da48cd3f-d638-4a12-a88a-53965662daa1"],
Cell[179851, 5076, 191, 3, 60, "Output",ExpressionUUID->"bb2df93f-a568-4222-a7a1-cc186189f11e"],
Cell[180045, 5081, 193, 3, 59, "Output",ExpressionUUID->"b1e82ac4-222f-4f84-9452-8a38f197f3ed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180275, 5089, 445, 8, 37, "Input",ExpressionUUID->"807f7c9e-3e67-451e-a56e-dca7520934ff"],
Cell[180723, 5099, 170, 2, 42, "Output",ExpressionUUID->"241080e7-2cdb-4079-8258-b893c3b279f7"]
}, Open  ]],
Cell[180908, 5104, 576, 11, 37, "Input",ExpressionUUID->"9defe4e3-6ad3-451e-a38e-80c4b71f6bcb"],
Cell[CellGroupData[{
Cell[181509, 5119, 6992, 218, 255, "Input",ExpressionUUID->"92db5fb5-5e19-494e-894f-552638a185c4"],
Cell[188504, 5339, 191, 3, 59, "Output",ExpressionUUID->"419b80ad-5757-44dd-a7dc-f98829302150"],
Cell[188698, 5344, 193, 3, 60, "Output",ExpressionUUID->"9402d9f2-61e9-495f-a9e2-c09c5b949cdb"],
Cell[188894, 5349, 193, 3, 60, "Output",ExpressionUUID->"1c5ceffc-7851-4b82-a658-9bd81b45948a"],
Cell[189090, 5354, 191, 3, 60, "Output",ExpressionUUID->"544c9a48-53df-47d0-a0b8-1f1f5633fdad"],
Cell[189284, 5359, 191, 3, 60, "Output",ExpressionUUID->"430dd4e9-15ac-4c51-a799-818c40531cb7"],
Cell[189478, 5364, 191, 3, 59, "Output",ExpressionUUID->"bd09897d-cdca-4284-ba4f-036405cfb7a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189706, 5372, 441, 8, 37, "Input",ExpressionUUID->"67a142ba-56b9-48f1-98c7-b2226fff82fe"],
Cell[190150, 5382, 201, 3, 42, "Output",ExpressionUUID->"712de6d7-02b1-4a7d-b060-4286bf698533"]
}, Open  ]],
Cell[190366, 5388, 549, 10, 37, "Input",ExpressionUUID->"d39de1a1-e1ea-4137-b757-88c091716d1f"],
Cell[CellGroupData[{
Cell[190940, 5402, 1954, 62, 91, "Input",ExpressionUUID->"c68f8678-1058-4a8f-99c7-a5db052ef880"],
Cell[192897, 5466, 193, 3, 59, "Output",ExpressionUUID->"accc47d6-0e92-49b8-99e8-8ae40860904a"],
Cell[193093, 5471, 195, 3, 59, "Output",ExpressionUUID->"002f411c-3842-47d8-8831-95d0f48008be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[193325, 5479, 386, 7, 37, "Input",ExpressionUUID->"d92d57f3-9bba-4f4a-a6f6-5ba7fd9efd9b"],
Cell[193714, 5488, 221, 4, 59, "Output",ExpressionUUID->"b6b0a018-6ca9-474a-b665-8bf158fd59d8"]
}, Open  ]],
Cell[193950, 5495, 614, 11, 37, "Input",ExpressionUUID->"929a9be1-7ce4-469c-96fc-483d8ae0ed80"],
Cell[CellGroupData[{
Cell[194589, 5510, 1745, 55, 91, "Input",ExpressionUUID->"d770081d-5476-4ee4-9e3e-9b7950aac76a"],
Cell[196337, 5567, 191, 3, 59, "Output",ExpressionUUID->"736307d6-5377-45c9-9237-06e7bd5b2e60"],
Cell[196531, 5572, 191, 3, 59, "Output",ExpressionUUID->"e68277bd-ce84-4523-8441-aa9cb5c502f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196759, 5580, 456, 9, 37, "Input",ExpressionUUID->"9e03a586-7615-4252-aa1a-075ebe30e435"],
Cell[197218, 5591, 191, 3, 59, "Output",ExpressionUUID->"87d79061-f072-4d8d-baab-ceb58439d89c"]
}, Open  ]],
Cell[197424, 5597, 649, 12, 37, "Input",ExpressionUUID->"f687479c-6236-4de7-a7e2-595ee4ef1fc9"],
Cell[CellGroupData[{
Cell[198098, 5613, 1534, 48, 91, "Input",ExpressionUUID->"86623ee7-4ad8-4dae-960a-de5fd600e4f3"],
Cell[199635, 5663, 193, 3, 59, "Output",ExpressionUUID->"d462063f-2168-4816-a093-fd64553121a3"],
Cell[199831, 5668, 191, 3, 59, "Output",ExpressionUUID->"b68877f4-f931-42c8-8293-31119102ca67"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200059, 5676, 486, 9, 37, "Input",ExpressionUUID->"8dedc59a-62f9-4421-b125-3151355a9c28"],
Cell[200548, 5687, 193, 3, 59, "Output",ExpressionUUID->"072c73d5-f3c8-44da-a55c-91737f8b2621"]
}, Open  ]],
Cell[200756, 5693, 697, 12, 37, "Input",ExpressionUUID->"89b44e93-a993-452e-adde-287b992ed2e5"],
Cell[CellGroupData[{
Cell[201478, 5709, 1545, 47, 91, "Input",ExpressionUUID->"a265c3be-8281-436d-84dd-87dc771a8ac4"],
Cell[203026, 5758, 193, 3, 60, "Output",ExpressionUUID->"13248385-b073-4ce5-944f-7dac08726242"],
Cell[203222, 5763, 191, 3, 60, "Output",ExpressionUUID->"4dc797fb-aca7-4e7b-b42e-aae4b3ac60a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203450, 5771, 390, 8, 37, "Input",ExpressionUUID->"76e5ecf5-980f-468e-96e6-49157226a09e"],
Cell[203843, 5781, 193, 3, 59, "Output",ExpressionUUID->"ba55ff4e-f149-472a-9ac3-607935daf45f"]
}, Open  ]],
Cell[204051, 5787, 750, 13, 37, "Input",ExpressionUUID->"735b1f54-03fd-433f-b0b6-2bf8321688f7"],
Cell[CellGroupData[{
Cell[204826, 5804, 1892, 56, 91, "Input",ExpressionUUID->"abdbafea-4529-478f-acdc-0be7dd24db3e"],
Cell[206721, 5862, 191, 3, 60, "Output",ExpressionUUID->"be21cd19-cf5b-4db2-89f5-9a88a5eb0781"],
Cell[206915, 5867, 190, 3, 60, "Output",ExpressionUUID->"e30dddd7-0ed0-4525-abe0-51fd1df3db0d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[207142, 5875, 436, 9, 37, "Input",ExpressionUUID->"27d2ec51-38e2-44b2-86a8-2c954946cd28"],
Cell[207581, 5886, 193, 3, 59, "Output",ExpressionUUID->"a5602a81-3a77-40f1-8b10-0501174e87a4"]
}, Open  ]],
Cell[207789, 5892, 792, 14, 37, "Input",ExpressionUUID->"26153323-0978-49f2-bb39-da5310910297"],
Cell[CellGroupData[{
Cell[208606, 5910, 745, 18, 47, "Input",ExpressionUUID->"0327cfbb-51da-49a6-b736-19d9a16c0f15"],
Cell[209354, 5930, 191, 3, 59, "Output",ExpressionUUID->"16d1f510-2662-4abf-b331-df448db8b0dd"]
}, Open  ]],
Cell[209560, 5936, 841, 14, 37, "Input",ExpressionUUID->"40dcf322-7e82-4ae4-877a-3c2593fe73b0"],
Cell[CellGroupData[{
Cell[210426, 5954, 934, 23, 50, "Input",ExpressionUUID->"82bd1aaa-9589-474c-a021-fcc625ff5295"],
Cell[211363, 5979, 250, 5, 59, "Output",ExpressionUUID->"01daf08b-093f-4987-b530-0fd31a456315"]
}, Open  ]],
Cell[211628, 5987, 890, 15, 37, "Input",ExpressionUUID->"8b71ead8-f822-4556-95b9-3d8f4941a010"],
Cell[CellGroupData[{
Cell[212543, 6006, 731, 20, 50, "Input",ExpressionUUID->"c7d0cc16-881f-4f69-9ad9-0f36179f6ed3"],
Cell[213277, 6028, 191, 3, 59, "Output",ExpressionUUID->"5bd5e370-d960-4b44-a806-2607758b464a"]
}, Open  ]],
Cell[213483, 6034, 733, 17, 54, "Input",ExpressionUUID->"f4ff2f4e-60f5-41d5-a204-f70bfe9855ab"],
Cell[214219, 6053, 426, 10, 37, "Input",ExpressionUUID->"bbd15824-8902-4d13-bd80-6ffa0f547b1c"],
Cell[214648, 6065, 537, 11, 37, "Input",ExpressionUUID->"366d48bf-2738-4916-bc47-d8d4bf077d27"],
Cell[CellGroupData[{
Cell[215210, 6080, 15139, 472, 690, "Input",ExpressionUUID->"a649b5a3-c5b3-468c-a3f6-386c0ed80026"],
Cell[230352, 6554, 172, 3, 60, "Output",ExpressionUUID->"38d11cc3-0e55-4478-b89b-6ce341f72fec"],
Cell[230527, 6559, 170, 3, 60, "Output",ExpressionUUID->"9cf54923-9a28-4775-90ad-e355fe0bfa27"],
Cell[230700, 6564, 170, 3, 60, "Output",ExpressionUUID->"e9def324-f150-430d-9635-48b50fc182fa"],
Cell[230873, 6569, 169, 3, 60, "Output",ExpressionUUID->"d1557fdc-82fa-4eda-91b4-9fa6117b0f9f"],
Cell[231045, 6574, 170, 3, 60, "Output",ExpressionUUID->"c4afd74a-65ac-46b8-a902-1e47f057948f"],
Cell[231218, 6579, 172, 3, 60, "Output",ExpressionUUID->"8b948acd-2d46-4d86-82d0-fd127bfbc63d"],
Cell[231393, 6584, 172, 3, 60, "Output",ExpressionUUID->"14aa537f-67fd-4821-a47b-c27cc72b4eec"],
Cell[231568, 6589, 172, 3, 60, "Output",ExpressionUUID->"d819d025-90ce-489c-b93a-99f31d8cd149"],
Cell[231743, 6594, 170, 3, 60, "Output",ExpressionUUID->"7d272d68-8a74-4b2a-b8d0-e367097f0fb5"],
Cell[231916, 6599, 174, 4, 60, "Output",ExpressionUUID->"375d0116-e78c-48a6-bc3f-07f82eba0039"]
}, Open  ]],
Cell[CellGroupData[{
Cell[232127, 6608, 438, 9, 37, "Input",ExpressionUUID->"de75f9ac-cd2e-4658-aafc-b9c43d38592b"],
Cell[232568, 6619, 177, 3, 42, "Output",ExpressionUUID->"acb0f559-deb8-4ed7-982b-5d79d5cb13b5"]
}, Open  ]],
Cell[232760, 6625, 636, 11, 37, "Input",ExpressionUUID->"2713fe1e-f30f-408b-9780-67ecd29fb303"],
Cell[CellGroupData[{
Cell[233421, 6640, 8112, 250, 255, "Input",ExpressionUUID->"7f6fa672-a987-4c50-b050-0a68ba676920"],
Cell[241536, 6892, 173, 4, 60, "Output",ExpressionUUID->"230021be-2b1d-46f3-a45a-50851ebbb10c"],
Cell[241712, 6898, 173, 4, 60, "Output",ExpressionUUID->"b97665b8-f64f-4fbd-a2b4-10786f7243f9"],
Cell[241888, 6904, 173, 4, 60, "Output",ExpressionUUID->"6199f7c2-3d0a-4c2b-8f3e-09c33cb6fc42"],
Cell[242064, 6910, 176, 4, 60, "Output",ExpressionUUID->"525b99c8-a754-4494-8a3e-33a3e76511ad"],
Cell[242243, 6916, 173, 4, 60, "Output",ExpressionUUID->"d2a7921a-d82e-49d0-9223-72472ec9c055"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242453, 6925, 467, 10, 37, "Input",ExpressionUUID->"a2886143-07fa-4b49-90e8-e5ddbfe700ba"],
Cell[242923, 6937, 175, 3, 42, "Output",ExpressionUUID->"cddca9b0-2644-4c42-92a5-a18959444553"]
}, Open  ]],
Cell[243113, 6943, 816, 19, 54, "Input",ExpressionUUID->"266b3b85-13f8-453f-bd2a-81eee077c140"],
Cell[243932, 6964, 478, 11, 37, "Input",ExpressionUUID->"0c16cedb-6a42-4ff4-a870-808527cfc645"],
Cell[244413, 6977, 625, 11, 37, "Input",ExpressionUUID->"7a06bd52-7aa0-4221-8f49-8555fc353fec"],
Cell[CellGroupData[{
Cell[245063, 6992, 17363, 531, 690, "Input",ExpressionUUID->"b7821b8c-170a-4618-851d-c446db8d8c19"],
Cell[262429, 7525, 173, 4, 60, "Output",ExpressionUUID->"7fe2ac60-cd9b-4dd9-92ff-a26dc340d850"],
Cell[262605, 7531, 176, 4, 59, "Output",ExpressionUUID->"4e6e5ad7-87b7-4945-97cf-0b75055b989d"],
Cell[262784, 7537, 174, 4, 59, "Output",ExpressionUUID->"fba84e01-c8ec-45ee-bb52-9b991b873de5"],
Cell[262961, 7543, 174, 4, 59, "Output",ExpressionUUID->"1908d5fa-5397-4759-a1f4-1aafcd49a7ab"],
Cell[263138, 7549, 176, 4, 59, "Output",ExpressionUUID->"e4d41777-1b02-47a7-a1d5-6ad9758efa02"],
Cell[263317, 7555, 174, 4, 59, "Output",ExpressionUUID->"98508f1c-3781-490c-9103-59ec8dd35fc0"],
Cell[263494, 7561, 173, 4, 59, "Output",ExpressionUUID->"24c09879-f2c6-4850-b387-f4eac8ceb041"],
Cell[263670, 7567, 173, 4, 59, "Output",ExpressionUUID->"b72105ca-9e09-441b-a025-d12523487ae3"],
Cell[263846, 7573, 174, 4, 59, "Output",ExpressionUUID->"448d7e25-07e4-4c4a-b25d-d8803c92bd72"],
Cell[264023, 7579, 173, 4, 60, "Output",ExpressionUUID->"0d2620e5-4d64-4ce1-bb7d-5e4ae8ff90fe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[264233, 7588, 535, 10, 37, "Input",ExpressionUUID->"41ec9269-485d-4423-8d72-f691dd2151f5"],
Cell[264771, 7600, 201, 4, 42, "Output",ExpressionUUID->"7a26248b-a791-4b06-84f5-8cef189059c7"]
}, Open  ]],
Cell[264987, 7607, 765, 14, 37, "Input",ExpressionUUID->"676ffc82-b952-48e1-81b1-b4caebc9fcf6"],
Cell[CellGroupData[{
Cell[265777, 7625, 7702, 234, 255, "Input",ExpressionUUID->"2f5708bf-64c4-4d1d-8430-029a779b1c1b"],
Cell[273482, 7861, 172, 4, 60, "Output",ExpressionUUID->"64cb2d02-8a7f-4609-bef0-69e6652b5315"],
Cell[273657, 7867, 173, 4, 59, "Output",ExpressionUUID->"9604536a-f01c-4f46-a600-d2b7b32f1e4a"],
Cell[273833, 7873, 173, 4, 59, "Output",ExpressionUUID->"b18ddd72-92e6-4b4b-9914-142c551c1284"],
Cell[274009, 7879, 173, 4, 59, "Output",ExpressionUUID->"4b2699bd-5c28-48ee-9172-b58882659ded"],
Cell[274185, 7885, 175, 4, 59, "Output",ExpressionUUID->"98d06b75-f6e6-461a-bbd3-62757be573b1"],
Cell[274363, 7891, 175, 4, 60, "Output",ExpressionUUID->"b23dfd48-169f-4146-8a34-dda95d01be5e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[274575, 7900, 285, 5, 37, "Input",ExpressionUUID->"5cc5eeaf-f4bb-4ad4-afab-15f86d4793ab"],
Cell[274863, 7907, 153, 3, 42, "Output",ExpressionUUID->"582dba46-32aa-4101-88bf-cde7fcc6fc0b"]
}, Open  ]]
}
]
*)


